Intensive use of computing resources for dominations in grids and other combinatorial problems

Our goal is to prove new results in graph theory and combinatorics thanks to the speed of computers, used with smart algorithms. We tackle four problems. The four-colour theorem states that any map whose countries are connected can be coloured with 4 colours such that neighbouring countries have differnt colours. It was the first result proved using computers, in 1989. We wished to automatise further its proof. We explain the proof and provide a program which replays the proof. It also makes it possible to obtain other results with the same method. We give ideas to automatise the search for discharging rules. We also study the problems of domination in grids. The simplest one is the one of domination. It consists in putting a stone on some cells of a grid such that every cell has a stone, or has a neighbour with a stone. This problem was solved in 2011, using computers to prove a formula giving the minimum number of stones needed. We adapt this method for the first time for variants of the domination. We solve partially two other problems and give for them lower bounds for grids of arbitrary size. We also tackle the counting problem for dominating sets. How many dominating sets are there for a given grid? We study this counting problem for the domination and three variants. For each of these problems, we prove the existence of asymptotic growths rates for which we give bounds. Finally we study polyominoes and the way they can tile rectangles. We tried to solve a problem from 1989: is there a polyomino of odd order? It consists in finding a polyomino which can tile a rectangle with an odd number of copies, but cannot tile any smaller rectangle. We did not manage to solve this problem, but we made a program to enumerate polyominoes and try to find their orders, discarding those which cannot tile rectangles. We also give statistics on the orders of polyominoes of size up to 18.

==> Source-discharging/DischargingPb.cpp <==
#include "DischargingPb.hh"


bool DischargingPb::is_user_discardable(const Graph& g) const
{
    return (_cpp_is_discardable && _cpp_is_discardable(g)) ||
            (!_python_is_discardable.is_none() && _python_is_discardable(g));
}


std::pair<int, int> DischargingPb::compute_weight_vertex(const Graph &g, int iV) const
{
    if (_cpp_compute_weight_vertex)
        return _cpp_compute_weight_vertex(g, iV);

    bp::object retPython = _python_compute_weight_vertex(g, iV);
    int mini = bp::extract<int>(retPython[0]), maxi = bp::extract<int>(retPython[1]);
    return std::make_pair(mini, maxi);
}


// The other functions are in exploration.cpp because they thematically belong there.


==> Source-discharging/Graph-basics.cpp <==
#include <cstddef>
#include <cstdio>
#include <iostream>
#include <vector>
#include <queue>
#include <unordered_set>
#include <utility>
#include <cmath>
#include <algorithm>

#include <string.h>
#include <sstream>
#include <fstream>

#include "Graph.hh"
#include "misc.hh"



inline void Graph::insert_edge(const int iNewEdge, const int iPredEdge)
{
    HalfEdge &edge = _edges[iNewEdge];
    HalfEdge &predEdge = _edges[iPredEdge];
    const int iSuccEdge = predEdge._iSucc;
    HalfEdge &succEdge = _edges[iSuccEdge];

    edge._iPred = iPredEdge;
    edge._iSucc = iSuccEdge;
    succEdge._iPred = iNewEdge;
    predEdge._iSucc = iNewEdge;
}


void Graph::change_face(const int iFstEdge, int iNewFace)
{
    int iE = iFstEdge;
    do
    {
        _edges[iE]._f2 = iNewFace;

        iE = _edges[iE]._iSndHalf;
        _edges[iE]._f1 = iNewFace;
        iE = _edges[iE]._iSucc;

    } while (iE != iFstEdge); // We turn around a face until we cross the splitting edge.
}


// We consider that the graph is always connected.
int Graph::make_first_edge(void)
{
    const int iEdge = 0;
    const int iOpp = iEdge+1;

    _verts.push_back(Vertex(0, iEdge, D_MIN, D_INFINI, 0));
    _verts.push_back(Vertex(1, iEdge+1, D_MIN, D_INFINI, 1));

    _edges.push_back(HalfEdge(0, 1, D_MIN-1, D_INFINI-1, iEdge, iEdge, iOpp, 0, 0));
    _edges.push_back(HalfEdge(1, 0, D_MIN-1, D_INFINI-1, iOpp, iOpp, iEdge, 0, 0));

    _nbFace++;

    return iEdge;
}


int Graph::make_edge(const int iPredEdge, const int iPredOpp, const bool isTriangulate)
{
    const int iEdge = _edges.size();
    const int iOpp = iEdge+1;

    /* We create edges and insert them, the fill basic information. The rest of the information
     * will be filled later in the function. */
    _edges.push_back(HalfEdge());
    HalfEdge &edge = _edges.back();
    _edges.push_back(HalfEdge());
    HalfEdge &opp = _edges.back();

    HalfEdge &predEdge = _edges[iPredEdge];
    edge._origin = predEdge._origin;
    edge._iSndHalf = iOpp;
    opp._iSndHalf = iEdge;
    insert_edge(iEdge, iPredEdge);

    edge._degMin = predEdge._degMin-1;
    edge._degMax = predEdge._degMax-1;
    predEdge._degMin = 0;
    if (predEdge._degMax == -1 && !isTriangulate)
    {
        std::cerr << "ERROR, TRYING TO MAKE UNAUTHORIZED (degMax = " << predEdge._degMax << ") EDGE !" << std::endl;
        std::cerr << iPredEdge << ',' << iPredOpp << std::endl;
        display("error-make_edge.pdf");
        exit(1);
    }
    predEdge._degMax = std::min(predEdge._degMax, 0); // For edges with degree -1.
    // The minimum degree was 0: we have to add one to the *minimum* degree of the vertex.
    if (edge._degMin == -1)
    {
        edge._degMin++;
        _verts[edge._origin]._sumMinDeg++;
    }

    // We need to create a vertex but no new face.
    if (iPredOpp == -1)
    {
        _verts.push_back(Vertex(_verts.size(), iOpp, D_MIN, D_INFINI, _verts[_edges[iPredEdge]._origin]._dist+1));

        opp._origin = _verts.size()-1;
        opp._iPred = iOpp;
        opp._iSucc = iOpp;
        opp._degMin = D_MIN-1;
        opp._degMax = D_INFINI-1;
        opp._f1 = predEdge._f1;
        opp._f2 = predEdge._f1;

        edge._f1 = predEdge._f1;
        edge._f2 = predEdge._f1;
    }

    else // We split a face into two.
    {
        HalfEdge &predOpp = _edges[iPredOpp];
        insert_edge(iOpp, iPredOpp);
        const int v1 = _edges[iPredEdge]._origin, v2 = _edges[iPredOpp]._origin;
        if (_verts[v1]._dist < _verts[v2]._dist)
            _verts[v2]._dist = _verts[v1]._dist+1;
        else if (_verts[v2]._dist < _verts[v1]._dist)
            _verts[v1]._dist = _verts[v2]._dist+1;

        opp._origin = predOpp._origin;
        opp._degMin = predOpp._degMin-1;
        if (opp._degMin == -1) // Same as above: min degree of vertex increased by 1.
        {
            opp._degMin++;
            _verts[opp._origin]._sumMinDeg++;
        }
        opp._degMax = predOpp._degMax-1;

        predOpp._degMin = 0;
        if (predOpp._degMax <= 0 && !isTriangulate)
        {
            std::cerr << "ERROR, TRYING TO MAKE UNAUTHORIZED 2 (degMax = " << predOpp._degMax << ") EDGE !" << std::endl;
            std::cerr << iPredEdge << ',' << iPredOpp << std::endl;
            display("eror-make_edge.pdf");
            exit(1);
        }

        predOpp._degMax = std::min(predOpp._degMax, 0); // For edges at -1.
        change_face(iEdge, _nbFace);

        edge._f1 = _edges[edge._iSucc]._f2;
        opp._f2 = edge._f1;

        _nbFace++;
    }

    opp._dest = edge._origin;
    edge._dest = opp._origin;

    return iEdge;
}


bool Graph::is_triangle(int iE) const
{
    const int iE2 = _edges[_edges[iE]._iSndHalf]._iPred;
    const int iE3 = _edges[_edges[iE2]._iSndHalf]._iPred;

    return (_edges[iE]._iSucc == _edges[iE3]._iSndHalf);
}


std::pair<int, int> Graph::compute_degree(const int v) const
{
    int mini = 0, maxi = 0;

    const int iStart = _verts[v]._iFstEdge;
    int iE = iStart;

    do
    {
        mini += 1 + _edges[iE]._degMin;
        maxi += 1 + _edges[iE]._degMax;
        if (_edges[iE]._degMax == -1)
            maxi++;
        iE = _edges[iE]._iSucc;
    } while (iE != iStart);

    return std::make_pair(mini, maxi);
}


std::vector<int> Graph::get_neighbours(const int v) const
{
    std::vector<int> ret;
    int iE = _verts[v]._iFstEdge;
    do
    {
        ret.push_back(get_dest(iE));
        iE = _edges[iE]._iSucc;
    } while (iE != _verts[v]._iFstEdge);

    return ret;
}


std::vector<std::vector<int>> Graph::get_adjacency_list(void) const
{
    const int nbVert = _verts.size();

    std::vector<std::vector<int>> res(nbVert);


    int nbEdge = _edges.size();
    for (int iE = 0; iE < nbEdge; iE++)
    {
        const auto &e = _edges[iE];
        res[e._origin].push_back(get_dest(iE));
    }
    return res;
}



void Graph::invert_sense_rotation_edges(void)
{
    // We change the degrees of the angles so that when we invert them it remains consistent.
    for (int v = 0; v < _verts.size(); v++)
    {
        const int iE0 = _verts[v]._iFstEdge;
        int iE = _edges[iE0]._iPred;
        int prevMin = _edges[iE0]._degMin, prevMax = _edges[iE0]._degMax;

        while (iE != iE0)
        {
            const int iESucc = _edges[iE]._iSucc;
            _edges[iESucc]._degMin = _edges[iE]._degMin;
            _edges[iESucc]._degMax = _edges[iE]._degMax;

            iE = _edges[iE]._iPred;
        }

        iE = _edges[iE0]._iSucc;
        _edges[iE]._degMin = prevMin;
        _edges[iE]._degMax = prevMax;
    }

    // We invert the list of edges.
    for (HalfEdge &e : _edges)
        std::swap(e._iSucc, e._iPred);
}


/* Triangulates a graph by looking at each of its faces and drawing every edge from one
 * vertex to the others of the face. */
void Graph::triangulate(void)
{
    const int nbVert = _verts.size();
    std::vector<std::vector<bool>> adjMat; // To check we are not making double edges.

    adjMat.resize(nbVert);
    for (int i = 0; i < nbVert; i++)
        adjMat[i].assign(nbVert, false);
    for (const HalfEdge& e : _edges)
    {
        const int v1 = e._origin, v2 = _edges[e._iSndHalf]._origin;
        adjMat[v1][v2] = true;
    }

    for (int i = 0; i < _edges.size(); i++)
    {
        int iEStop = _edges[_edges[i]._iSndHalf]._iPred;
        int iE = _edges[_edges[_edges[_edges[i]._iSucc]._iSndHalf]._iSucc]._iSndHalf;
        const int v1 = _edges[i]._origin;


        while (iE != iEStop)
        {
            const int v2 = _edges[iE]._origin;
            if (v1 != v2 && !adjMat[v1][v2])
            {
                iE = make_edge(i, iE, true)+1;
                adjMat[v1][v2] = true;
                adjMat[v2][v1] = true;
            }
            iE = _edges[_edges[iE]._iSucc]._iSndHalf;
        }
    }
}


void Graph::shift_edge_degree(const int iEPred)
{
    _edges[iEPred]._degMin++;
    _edges[iEPred]._degMax++;

    int iESucc = _edges[iEPred]._iSucc;

    _edges[iESucc]._degMin--;
    _edges[iESucc]._degMax--;
}


void Graph::shift_edge_max_degree(const int iEPred)
{
    _edges[iEPred]._degMax++;

    int iESucc = _edges[iEPred]._iSucc;

    _edges[iESucc]._degMax--;
}


void Graph::transfer_angle_degrees(HalfEdge& eGive, HalfEdge& eReceive)
{
    eReceive._degMin += eGive._degMin;
    eReceive._degMax += eGive._degMax;

    eGive._degMin = 0;
    eGive._degMax = 0;
}


void Graph::close_angle(const int iE, Graph &gOne, Graph &gRest) const
{
    const int v = _edges[iE]._origin;
    gOne._verts[v]._sumMaxDeg -= _edges[iE]._degMax-_edges[iE]._degMin;
    gOne._edges[iE]._degMax = gOne._edges[iE]._degMin;

    gRest._edges[iE]._degMin++;
    gRest._verts[v]._sumMinDeg++;
}


Graph::Graph(std::istream &f)
{
    int nbVert, nbEdge, nbFace, nbLines;
    f >> nbVert >> nbEdge >> nbFace >> nbLines;

    if (f.eof())
        return;

    _nbFace = nbFace;
    _verts.resize(nbVert);
    _edges.resize(nbEdge);

    for (int i = 0; i < nbVert; i++)
        _verts[i] = Vertex(i, -1, -1, -1, -1);

    for (int i = 0; i < nbLines; i++)
    {
        char type;
        f >> type;

        int iE, iSndHalf, iPred, iSucc, degMin, degMax, origin, dest, f1, f2;
        f >> iE >> iSndHalf >> iPred >> iSucc >> degMin >> degMax >> origin >> dest >>f1 >> f2;
        _edges[iE] = HalfEdge(origin, dest, degMin, degMax, iPred, iSucc, iSndHalf, f1, f2);

        if (_verts[origin]._iFstEdge == -1)
            _verts[origin]._iFstEdge = iE;
    }

    /* We compute the information precomputed and stored in vertices: degree, distance
     * to the vertex 0. */
    for (int v = 0; v < nbVert; v++)
    {
        std::pair<int, int> degs = compute_degree(v);
        _verts[v]._sumMinDeg = degs.first;
        _verts[v]._sumMaxDeg = degs.second;
    }

    _verts[0]._dist = 0;
    std::queue<int> todoBFS;
    todoBFS.push(0);
    while (!todoBFS.empty())
    {
        int v = todoBFS.front();
        todoBFS.pop();

        const int iE0 = _verts[v]._iFstEdge;
        int iE = iE0;

        const int curDist = _verts[v]._dist;
        do
        {
            const int dest = get_dest(iE);
            if (_verts[dest]._dist == -1)
            {
                _verts[dest]._dist = curDist+1;
                todoBFS.push(dest);
            }

            iE = _edges[iE]._iSucc;
        } while (iE != iE0);
    }
}


/* We explain the hash function we chose. The goal is to assign colours to each vertex,
 * according to the edges it has and their ordering. This enables us to have a vector of
 * integers we can then hash with a standard hash function Then we try to have different colours
 * for every vertex. */

int Graph::get_hash(void) const
{
    const int D_MAXI = std::max(D_INFINI, _verts[0]._sumMaxDeg);
    const int nbVert = _verts.size();

    std::vector<int> vertValList(D_MAXI), tmp(D_MAXI);
    std::vector<int> cols(nbVert), prevCols;
    bool allColDifferent = true;

    // We use an unordered_set to see if all colours are different or not see.
    std::unordered_set<int> colSet;
    colSet.reserve(nbVert);

    // We compute the first colours for the vertices
    for (int iV = 0; iV < nbVert; iV++)
    {
        const Vertex &v = _verts[iV];

        const int iE0 = v._iFstEdge;
        int iE = iE0;
        int i = 0;

        do
        {
            tmp[i] = _edges[iE]._degMin*(D_MAXI+1)+_edges[iE]._degMax;

            iE = _edges[iE]._iSucc;
            i++;
        } while(iE != iE0);

        find_min_word_rotation(tmp, vertValList, i);

        cols[iV] = hash(vertValList, i);
        if (allColDifferent && !colSet.insert(cols[iV]).second)
        {
            colSet.clear();
            allColDifferent = false;
        }
    }

    if (!allColDifferent)
        prevCols.resize(nbVert);

    /* If not all colours are different, we try to iterate a few times, considering now the
     * list of previous colours of adjacent vertices instead of the values of the intervals
     * of edges. */

    for (int curTime = 0; curTime < 800 && !allColDifferent; curTime++)
    {
        allColDifferent = true;

        for (int iV = 0; iV < nbVert; iV++)
            prevCols[iV] = cols[iV];

        for (int iV = 0; iV < nbVert; iV++)
        {
            const int iE0 = _verts[iV]._iFstEdge;
            int iE = iE0;
            int i  = 0;
            do
            {
                tmp[i] = prevCols[_edges[iE]._dest];

                iE = _edges[iE]._iSucc;
                i++;
            } while (iE != iE0);

            /* In order to have a unique representant in case we have the same
             * embedding but stored differently (different order of the vertices for
             * instance, we take the lexicographically smallest rotation of the word
             * consisting of the values for a vertex before continuing. */
            find_min_word_rotation(tmp, vertValList, i);
            // The hash value of this word is the colour we choose for the vertex.
            cols[iV] = hash(vertValList, i);

            if (allColDifferent && !colSet.insert(cols[iV]).second)
            {
                colSet.clear();
                allColDifferent = false;
            }
        }
    }

    /* We sort the colours of the vertices before hashing them in order to have
       a unique representant. */
    std::sort(cols.begin(), cols.end());

    int ret = hash(cols, nbVert);

    return ret;
}


==> Source-discharging/Graph-display.cpp <==
#include <cstddef>
#include <cstdio>
#include <iostream>
#include <vector>
#include <set>
#include <utility>
#include <cmath>
#include <algorithm>
#include <cairo/cairo.h>
#include <cairo/cairo-pdf.h>

#include <string.h>
#include <sstream>
#include <fstream>

#include "Graph.hh"



void Graph::print_info_graph(void) const
{
    std::vector<bool> faceSeen(_nbFace, false);

    std::cout << "Graph with " << _verts.size() << " vertices and " << _edges.size() << " half-edges." << std::endl;

    std::vector<std::vector<int>> faceEdges(_nbFace);
    std::vector<std::vector<int>> faceEdges2(_nbFace);

	// We print info about verties and edges.
    for (int i = 0; i < _verts.size(); i++)
    {
        std::cout << "Vertex " << i << '(' << _verts[i]._sumMinDeg << ',' << _verts[i]._sumMaxDeg << "):";

        int iE = _verts[i]._iFstEdge;
        int iEFirst = iE;
        std::set<int> seen;
        int cpt = 0;
        do
        {
            if (_edges[iE]._degMin < 0)
            {
                std::cerr << "ERROR NEGATIVE DEGREE AT EDGE " << iE << std::endl;
                exit(1);
            }
            cpt++;
            seen.insert(_edges[_edges[iE]._iSndHalf]._origin);
            std::cout << ' ' << iE << '(' << _edges[iE]._degMin << ',' << _edges[iE]._degMax << ')' << "->" << _edges[_edges[iE]._iSndHalf]._origin;
            iE = _edges[iE]._iSucc;
        } while (iE != iEFirst);

        seen.insert(i);
        if (cpt+1 != seen.size())
        {
            std::cout << "ERROR: parallel edges." << std::endl;
            exit(1);
        }
        std::cout << std::endl;
    }

	// We compute info about the faces, like their sizes and the vertices they contain.
    for (int i = 0; i < _edges.size(); i++)
    {
        faceEdges2[_edges[i]._f1].push_back(i);
        if (_edges[i]._f1 != _edges[i]._f2)
            faceEdges2[_edges[i]._f2].push_back(i);
        if (!faceSeen[_edges[i]._f1])
        {
            int iE = i;
            int curFace = _edges[iE]._f1;
            do
            {
                faceEdges[curFace].push_back(iE);
                iE = _edges[iE]._iSndHalf;
                faceEdges[curFace].push_back(iE);
                iE = _edges[iE]._iPred;

            } while (iE != i);

            faceSeen[curFace] = true;
        }

        if (!faceSeen[_edges[i]._f2])
        {
            int iE = i;
            int curFace = _edges[iE]._f2;

            do
            {
                faceEdges[curFace].push_back(iE);
                iE = _edges[iE]._iSndHalf;
                faceEdges[curFace].push_back(iE);
                iE = _edges[iE]._iSucc;
            } while (iE != i);

            faceSeen[curFace] = true;
        }
    }

    for (int i = 0; i < _nbFace; i++)
    {
        std::cout << "Face " << i << ": size = " << faceEdges[i].size();
        std::cout << "\n=====>";
        for (int e : faceEdges[i])
            std::cout << ' ' << e;
        std::cout << std::endl << "===> Vertices:";
        std::set<int> verts;
        for (int e : faceEdges[i])
            verts.insert(_edges[e]._origin);
        for (int v : verts)
            std::cout << ' ' << v;
        std::cout << std::endl;
    }

}


void Graph::print_simple_graph(std::ostream &f) const
{
    int nbEdges = _edges.size()/2;
    std::vector<std::vector<int>> adjMat = get_adjacency_list();

    f << _verts.size() << ' ' << nbEdges << std::endl;

    for (int v1 = 0; v1 < adjMat.size(); v1++)
        for (int v2 : adjMat[v1])
            if (v1 < v2)
                f << v1 << ' ' << v2 << std::endl;
}


void Graph::print_embedded_graph(std::ostream &f) const
{
    const int nbVert = _verts.size(), nbEdge = _edges.size(), nbFace = _nbFace;

    f << nbVert << ' ' << nbEdge << ' ' << nbFace << ' ' << nbEdge << std::endl;

    int iE = 0;
    for (const HalfEdge& e : _edges)
    {
        f << "E " << iE << ' ' << e._iSndHalf << ' ' << e._iPred << ' ' << e._iSucc << ' '
          << e._degMin << ' ' << e._degMax << ' ' << e._origin << ' ' << e._dest << ' ' << e._f1
          << ' ' << e._f2 << std::endl;

        iE++;
    }
}


/* Implements more or less Tutte's algorithm by iteration until convergence. First triangulate
 * the graph, then fix the coordinates of a triangle, then make each vertex the iso-barycentre
 * of its neighours. Iterates until convergence. */
void Graph::compute_coordinates(std::vector<double> &x, std::vector<double> &y) const
{
    double minDistVert;

    Graph gTrig(*this);
	/* We triangulate the graph for the method to work. When we have obtained the coordinates
	 * for each vertex, we only draw the given graph, not gTrig. */
    gTrig.triangulate();

    const int nbVert = gTrig._verts.size();
    if (_verts.size() != nbVert)
        std::cerr << "WARNING: we added one or more vertices when triangulating the graph to draw it." << std::endl;
    x.resize(nbVert);
    y.resize(nbVert);

    std::vector<std::vector<int>> adjList;
    adjList.resize(nbVert);

    for (const HalfEdge &e : gTrig._edges)
    {
        int dest = gTrig._edges[e._iSndHalf]._origin;
        adjList[e._origin].push_back(dest);
    }

    /* First we try to find the longest face. We will draw it as a regular polygon, and set
	 * it as the external face of the embedding. */
    std::vector<int> fixedVert;
    bool isFixed[1000];
    for (int v = 0; v < _verts.size(); v++)
        isFixed[v] = false;

    int nbFixed = 0;
    int iE0 = _edges.size()-1;
    int bestSize = 0;
    // We look for the longest face: the one with the most vertices.
    for (int iE = 0; iE < _edges.size(); iE++)
    {
        // We want an external face with angles unknown.
        if (_edges[iE]._degMax != 0)
        {
            int curSize = 0;
            int curIE = iE;
            do
            {
                curSize++;
                iE = _edges[_edges[iE]._iSndHalf]._iPred;
            } while (curIE != iE);

            if (curSize > bestSize)
            {
                iE0 = iE;
                bestSize = curSize;
            }
        }
    }


    // We collect the vertices of the face we chose.
    int iCurE = iE0;
    do
    {
        const int curV = _edges[iCurE]._origin;
        if (!isFixed[curV])
        {
            isFixed[curV] = true;
            fixedVert.push_back(curV);
        }

        iCurE = _edges[_edges[iCurE]._iSndHalf]._iPred;
    } while (iCurE != iE0);

    // We set the coordinates of the vertices of the external face. It makes a regular polygon.
    nbFixed = fixedVert.size();
    const int r = 200;
    double theta = (2*M_PI)/nbFixed;
    for (int i = 0; i < nbFixed; i++)
    {
        x[fixedVert[i]] = 300+r*cos(i*theta);
        y[fixedVert[i]] = 300+r*sin(i*theta);
    }


    int e1 = 0;
    int bestE = 0;
    // Estimates how much we put two vertices at the same place.
    double bestMinDist = 0;
    /* To check if we have tested all faces and can now choose the best one and redo
	 * the computations for this one. We choose the one which maximises the minimum
	 * distance between every pair of vertices. */
    bool lastTime = false;
    while (e1 < _edges.size())
    {
        int maxDiff = 1;
        for (int cpt = 0; maxDiff > 0; cpt++)
        {
            maxDiff = 0;
            for (int v = 0; v < nbVert; v++)
            {
                if (isFixed[v])
                    continue;
                double sumX = 0, sumY = 0;
                for (const int neighb : adjList[v])
                {
                    sumX += x[neighb];
                    sumY += y[neighb];
                }
                maxDiff = std::max(maxDiff, abs(x[v] - sumX/adjList[v].size()));
                maxDiff = std::max(maxDiff, abs(y[v] - sumY/adjList[v].size()));
                x[v] = sumX/adjList[v].size();
                y[v] = sumY/adjList[v].size();
            }
        }

        minDistVert = 1<<20;
        for (int u = 0; u < nbVert; u++)
        {
            for (int v = u+1; v < nbVert; v++)
            {
                const double dxx = fabs(x[u]-x[v]), dyy = fabs(y[u]-y[v]);
                minDistVert = std::min(minDistVert, dxx+dyy);
            }

        }
        // With this face fixed, it seems better.
        if (minDistVert > bestMinDist)
        {
            bestMinDist = minDistVert;
            bestE = e1;
        }
        e1++;

        // We already redid the best face.
        if (lastTime)
            break;
        //This was the last time, now we redo just once the best face
        if (e1 == _edges.size())
        {
            e1 = bestE;
            lastTime = true;
        }
        break;
    }
    // Shifting vertices for better display.
    for (int i = 0; i < nbVert; i++)
    {
        x[i] += 15;
        y[i] += 15;
    }
}


void Graph::display(const char* filename) const
{
    cairo_surface_t *surface = cairo_pdf_surface_create(filename, 600, 600);

    cairo_t *ctx = cairo_create(surface);
    cairo_draw(ctx);

    cairo_destroy(ctx);
    cairo_surface_flush(surface);
    cairo_surface_destroy (surface);
}


void Graph::cairo_draw(cairo_t *ctx) const
{
    std::vector<double> x, y;
    compute_coordinates(x, y);

    cairo_set_source_rgb(ctx, 0, 0, 0);
    cairo_set_line_width(ctx, 5);

	/* We define colour information according to the min and max degree of a half-edge.
	 * We define only 6 colours, if the degree is high, we give the "highest colour. */
    double rr[6] = {0, 1, 1, 0.5, 1, 0.2};
    double gg[6] = {0, 1, 0.5, 0, 0, 1};
    double bb[6] = {0, 0, 0, 1, 0.5, 1};

    std::vector<std::vector<int>> adjList;
    adjList.resize(_verts.size());

    for (const HalfEdge &e : _edges)
    {
        int dest = _edges[e._iSndHalf]._origin;
        adjList[e._origin].push_back(dest);

        int v = e._origin;
        int degMin = std::min(e._degMin, 5);
        int degMax = std::max(0,e._degMax); // To work with the reducibility testing.
		degMax = std::min(degMax, 5);

        double maxiX = (x[dest]+x[v])/2, maxiY = (y[dest]+y[v])/2;
        cairo_set_source_rgb(ctx, rr[degMin], gg[degMin], bb[degMin]);

        double curX = x[v], curY = y[v];
        for (int i = 0; i < 5; i++)
        {
			// We alternate colours on small segments of the half-edge.
            if (i%2)
                cairo_set_source_rgb(ctx, rr[degMax], gg[degMax], bb[degMax]);
            else
                cairo_set_source_rgb(ctx, rr[degMin], gg[degMin], bb[degMin]);

            cairo_move_to(ctx, curX, curY);
            curX += (x[dest]-x[v])/10;
            curY += (y[dest]-y[v])/10;

            if (i == 4)
            {
                curX = std::min(curX, maxiX);
                curY = std::min(curY, maxiY);
            }
            cairo_line_to(ctx, curX, curY);
            cairo_stroke(ctx);
        }
    }

    cairo_set_source_rgb(ctx, 1, 0, 0);

    cairo_select_font_face(ctx, "Purisa",
            CAIRO_FONT_SLANT_NORMAL,
            CAIRO_FONT_WEIGHT_BOLD);
    cairo_set_font_size(ctx, 15);

	// We draw and print degree information about vertices.
    for (int v = 0; v < _verts.size(); v++)
    {
        int dist = _verts[v]._dist;
        cairo_set_source_rgb(ctx, rr[dist], gg[dist], bb[dist]);
        cairo_move_to(ctx, x[v], y[v]);
        cairo_arc(ctx, x[v], y[v], 1, 0, 2 * M_PI);

        std::stringstream ind;
        ind << v << "[" << _verts[v]._sumMinDeg << ";" << _verts[v]._sumMaxDeg << "]";
        cairo_fill(ctx);
        cairo_stroke(ctx);

        cairo_set_source_rgb(ctx, 1, 0, 0);

        cairo_move_to(ctx, x[v]+1, y[v]);
        cairo_show_text(ctx, ind.str().c_str());
        cairo_stroke(ctx);
    }

    cairo_set_source_rgb(ctx, 0, 0, 1);
    cairo_move_to(ctx, x[0], y[0]);
    cairo_arc(ctx, x[0], y[0], 1.5, 0, 2* M_PI);
    cairo_fill(ctx);
    cairo_stroke(ctx);


    // We print the legend.
    cairo_set_font_size(ctx, 15);
    cairo_set_line_width(ctx, 5);
    int x0 = 10, y0 = 100;
    for (int d = 0; d <= 5; d++)
    {
        char nb[5];
		if (d < 5)
			sprintf(nb, "%d", d);
		else
			sprintf(nb, ">= %d", d);
        cairo_set_source_rgb(ctx, rr[d], gg[d], bb[d]);

        cairo_move_to(ctx, x0, y0+20*d);
        cairo_show_text(ctx, nb);

        cairo_move_to(ctx, x0+20, y0+20*d-4);
        cairo_line_to(ctx, x0+100, y0+20*d-4);
        cairo_stroke(ctx);
    }
}


==> Source-discharging/Graph-exploration.cpp <==
#include <cstddef>
#include <cstdio>
#include <iostream>
#include <vector>
#include <utility>
#include <cmath>
#include <algorithm>

#include <string.h>
#include <sstream>

#include "Graph.hh"
#include "misc.hh"



int Graph::get_workable_angle(void) const
{
    int candidate1 = -1, candidate2 = -1, candidate3 = -1;
    for (int iE = 0; iE < _edges.size(); iE++)
    {
        if (_edges[iE]._degMax > 0)
        {
            if (_edges[iE]._origin == 0)
                return iE;

            else if (_verts[_edges[iE]._origin]._dist == 1)
                candidate1 = iE;
            else if (_verts[_edges[iE]._origin]._dist < 3 && (candidate2 == -1  || _edges[iE]._degMin < _edges[iE]._degMax))
                candidate2 = iE;
            else if (candidate3 == -1 || _verts[_edges[iE]._origin]._dist < _verts[_edges[candidate3]._origin]._dist)
                candidate3 = iE;
        }
    }

    if (candidate1 != -1)
        return candidate1;
    else if (candidate2 != -1)
        return candidate2;

    return candidate3;
}


bool Graph::get_branchable_face1(const int iFstEdge, std::vector<int> &ans) const
{
    bool ret = false;
    const int fstOrig = _edges[iFstEdge]._origin;

    // To avoid creating loops and parallel edges.
    std::vector<bool> isNeighb(_verts.size(), false);
    isNeighb[fstOrig] = true;

    // We mark the neighbours to the origin of iFstEdge to avoid parallel edges.
    int iEE = iFstEdge;
    do
    {
        isNeighb[get_dest(iEE)] = true;
        iEE = _edges[iEE]._iSucc;
    }
    while (iEE != iFstEdge);

    /* We browse through the face and return angles with non-zero maximum degree which are
	 * not neighbours. */
    int iE = iFstEdge;
    iE = _edges[iE]._iSucc;
    iE = _edges[iE]._iSndHalf;
    while (iE != iFstEdge)
    {
        iE = _edges[iE]._iSucc;
        iE = _edges[iE]._iSndHalf;
        const int orig = _edges[iE]._origin;
        if (_edges[iE]._degMax > 0 && !isNeighb[orig])
            ans.push_back(iE);

        ret = ret || (_edges[iE]._degMax > 0);
    }

    return ret;
}


/* Checks whether the interval between iEH and iSuccH corresponds to the one between iEG and the
 * edge in G matching iSuccH. Returns 1 if this is ok, 2 if the intervals intersect, that is we
 * cannot know for sure that it is ok, and 0 if there is a contradiction (the intervals do not
 * intersect). */
inline int isSuccIntervalOk(const Graph& h, const Graph& g, const int iEH, int iEG, const int* edgesHMatch)
{
    const int miniH = h._edges[iEH]._degMin, maxiH = h._edges[iEH]._degMax;

    int miniG = 0, maxiG = 0;
    int iStopG = edgesHMatch[h._edges[iEH]._iSucc];

    while (iEG != iStopG)
    {
        miniG += g._edges[iEG]._degMin+1;
        maxiG += g._edges[iEG]._degMax+1;

        iEG = g._edges[iEG]._iSucc;
    }

    // The last edge iStopG does not count.
    miniG--;
    maxiG--;

    if (miniG >= miniH && maxiG <= maxiH)
        return 1;
    else if (miniG > maxiH || maxiG < miniH)
        return 0;

    return 2;
}

/* Used by extend_matching. Takes two edges, check their destination vertices (degree mismatch,
 * already assigned), whether the edges already are matched, and if everything is ok, then assign
 * the vertices and edges matches.
 * Returns 3 if the edges are already matched with each other,
           2 if the degrees intervals of the vertices cannot allow a conclusion (accept/reject),
		   0 if there is a problem, and
		   1 if everything is ok.
 * iEG is the match for iEG, EHMatch is the actual edge matched to iEH (or -1 if none), the same
 * for vHMatch, isMatchedEG tells us if we already matched iEG.
 * wasSuccEdge is 1 if we try to match this edge because it was the successor of an already matched
 * one. If this is the case and the successor edge of iEH was matched, we need to check that the
 * interval is OK. Similarly, if wasSuccEdge is 2, we consider the predecessor edge. If the value
 * is 3, it means that it was added as a sndHalf, we check both in case. */
inline int match_edges(const Graph& h, const Graph& g, const int iEH, const int iEG, std::vector<int> &edgesHMatch, int& vHMatch, std::vector<bool> &isMatchedEGVect, int wasSuccEdge)
{
    int ret = 1;
    int &eHMatch = edgesHMatch[iEH];
    if (eHMatch != iEG)
    {
        if (eHMatch != -1 || isMatchedEGVect[iEG])
            return 0;

        else
        {
            eHMatch = iEG;
            isMatchedEGVect[iEG] = true;
        }
    }

    //To skip the calls to this function because it seems not to change anything
    else
        return 3;
const int vSndG = g.get_dest(iEG);
    if (vHMatch != vSndG)
    {
        if (vHMatch != -1)
            return 0;

        else
        {
            const int vSndH = h.get_dest(iEH);
            const int degMinG = g._verts[vSndG]._sumMinDeg, degMaxG = g._verts[vSndG]._sumMaxDeg;
            const int degMinH = h._verts[vSndH]._sumMinDeg, degMaxH = h._verts[vSndH]._sumMaxDeg;

            if (degMinG > degMaxH || degMaxG < degMinH)
                return 0;
            else
            {
                vHMatch = vSndG;
                if (degMinG < degMinH || degMaxG > degMaxH)
                    return 2;
            }
        }
    }


    return ret;
}


int Graph::extend_matching(const Graph& h, std::vector<int> &vertMatch, std::vector<int> &edgeMatch, std::vector<bool> &isMatchedEdgeG, std::vector<bool> &isMatchedVertG, std::vector<std::pair<int, int>> &todo, std::vector<std::vector<int>> *feedbackAngles, const bool earlyReturn) const
{
    int iCur = 0, iLast = 1;
    std::vector<int> toCheck;
    int preFeedback = -1;
    bool *isFeedback = NULL;

	// We treat the first edge separately.
    const int iEH0 = todo[0].first, iEG0 = todo[0].second;
    int ret = match_edges(h, *this, iEH0, iEG0, edgeMatch, vertMatch[h.get_dest(iEH0)], isMatchedEdgeG, 1);
    if (!ret)
       return 0;

    else if (earlyReturn && ret == 2)
        return 2;

    if (feedbackAngles != NULL)
        isFeedback = (bool*) safe_calloc(_edges.size(), sizeof(bool));

    // We maintain a queue of the next associations to be done.
    while (iCur != iLast)
    {
        const std::pair<int, int> cur = todo[iCur];
        iCur++;
        const int iEH = cur.first;
        const int iEG = cur.second;

        const int iSndH = h._edges[iEH]._iSndHalf, iSndG = _edges[iEG]._iSndHalf;

        /* We similarly check that there is no vertex matching contradiction. If we have
		 * not already matched the second half edges *together*, we put them on the queue. */
        int retSnd = match_edges(h, *this, iSndH, iSndG, edgeMatch, vertMatch[h._edges[iEH]._origin], isMatchedEdgeG, 3);
        if (!retSnd)
            return 0;
        else if (retSnd != 3)
        {
            if (retSnd == 2)
            {
                if (earlyReturn)
                {
                    if (isFeedback)
                        free(isFeedback);
                    return 2;
                }
                ret = 2;

            }
            todo[iLast++] = std::make_pair(iSndH, iSndG);
        }

        /* We put in the queue the successor and predecessor vertices, paying attention to
         * make the angle gap intervals match. */

        // We first try to match the successor edge of iEH with a corresponding edge in G.
        {
            const int iSuccH = h._edges[iEH]._iSucc;
            if (iSuccH == iEH)
                continue;
            const int degMinH = h._edges[iEH]._degMin, degMaxH = h._edges[iEH]._degMax;

            {
                int curMin = _edges[iEG]._degMin, curMax = _edges[iEG]._degMax;
                int iSuccG = _edges[iEG]._iSucc;

                /* We "synchronise" the gaps of the angle: if the interval of iEH is [3,7] for
                 * instance we need to find an edge in G with a gap between 3 and 7 from iEG. */
                while (curMax < degMinH && iSuccG != iEG)
                {
                    const HalfEdge &curE = _edges[iSuccG];
                    isMatchedEdgeG[iSuccG] = true; //TODO check

                    curMin += curE._degMin+1;
                    curMax += curE._degMax+1;
                    iSuccG = curE._iSucc;

                }
                // We made a turn or could not reach the gap of iEH in G.
                if (iSuccG == iEG && curMax <= degMinH)
                {
                    if (isFeedback)
                        free(isFeedback);

                    return 0; // We made more than one turn.
                }

                /* Here the gap for iEH is [x,y] with x != y, so we cannot know for sure that
                 * iSuccH corresponds to iSuccG: maybe it is one edge after iSuccH (or even
                 * before if curMin > degMInH).
                 * We put iEH in toCheck: we make no association but will remember to check at
                 * the end, if in the meantime iSuccH was associated to some edge, that the
                 * condition of angle between iEH and iSuccH is met by the edges matched to iEH
                 * and iSuccH. */
                else if (curMin != curMax || degMinH != degMaxH)
                {
                    const int iSuccPred = _edges[iSuccG]._iPred;
                    if (isFeedback != NULL && _edges[iSuccPred]._degMax > 0 && (_edges[iSuccPred]._degMin != _edges[iSuccPred]._degMax || _verts[_edges[iSuccPred]._origin]._dist < 2))
                        isFeedback[iSuccPred] = true;
                    toCheck.push_back(iEH);
                }

                // Here the angle of iEH is of the form [x,x] (easier case).
                else
                {
                    const int vSuccH = h.get_dest(iSuccH);

                    /* We advanced by more than degMinH because the last angle gap we took was
					 * mandatory to take, but took is there, ie the edge to be matched with
                     * iSuccH does not exist yet. */
                    if (curMax > degMinH)
                    {
                        if (earlyReturn)
                        {
                            if (isFeedback)
                                free(isFeedback);
                            return 2;
                        }
                        /* The angle of iEG is one angle which need to be precised if we want
						 * to know whether H is contained in G at the position we are studying. */
                        if (iEG != -1 && preFeedback == -1 && _edges[iEG]._degMax > 0 && (_edges[iEG]._degMin != _edges[iEG]._degMax || _verts[_edges[iEG]._origin]._dist < 2))
                            preFeedback = iEG;

                        if (isFeedback && _edges[iEG]._degMax > 0 && (_edges[iEG]._degMin != _edges[iEG]._degMax || _verts[_edges[iEG]._origin]._dist < 2))
                            isFeedback[iEG] = true;
                        ret = 2;
                    }

                    // Best case: iSuccG is necessarily the edge to be matched with iSuccH.
                    else if (curMax == degMinH)
                    {
                        int retSucc = match_edges(h, *this, iSuccH, iSuccG, edgeMatch, vertMatch[vSuccH], isMatchedEdgeG, 1);

                        if (!retSucc)
                        {
                            if (isFeedback)
                                free(isFeedback);
                            return 0;
                        }
                        else if (retSucc != 3)
                        {
                            if (retSucc == 2)
                            {
                                if (earlyReturn)
                                {
                                    if (isFeedback)
                                        free(isFeedback);
                                    return 2;
                                }
                                ret = 2;

                                if (isFeedback && _edges[iEG]._degMax > 0 && (_edges[iEG]._degMin != _edges[iEG]._degMax || _verts[_edges[iEG]._origin]._dist < 2))
                                    isFeedback[iEG] = true;


                            }
                            todo[iLast++] = std::make_pair(iSuccH, iSuccG);
                        }
                    }
                    else
                    {
                        std::cout << "Error in extend_matching." << std::endl;
                        exit(1);
                        return 0;
                    }
                }
            }
        }


        /* Now we consider the predecessor edge iPredH to be matched. The things we do here
		 * are the same as before, so we do not details them again. */
        {
            const int iPredH = h._edges[iEH]._iPred;
            int iPredG = _edges[iEG]._iPred;

            const HalfEdge &ePredG = _edges[iPredG], &ePredH = h._edges[iPredH];

            {
                int curMin = ePredG._degMin, curMax = ePredG._degMax;
                while (curMax < ePredH._degMin && iPredG != iEG)
                {
                    isMatchedEdgeG[iPredG] = true;
                    iPredG = _edges[iPredG]._iPred;
                    curMin += _edges[iPredG]._degMin+1;
                    curMax += _edges[iPredG]._degMax+1;


                }

                if (iPredG == iEG && curMax <= ePredH._degMin)
                {
                    if (isFeedback)
                        free(isFeedback);
                    return 0;
                }

                else if (curMin != curMax || ePredH._degMin != ePredH._degMax)
                {
                    toCheck.push_back(iPredH);
                }

                else
                {
                    if (curMax > ePredH._degMin)
                    {
                        if (earlyReturn)
                        {
                            if (isFeedback)
                                free(isFeedback);
                            return 2;
                        }

                        if (isFeedback && _edges[iPredG]._degMax > 0 && (_edges[iPredG]._degMin != _edges[iPredG]._degMax || _verts[_edges[iPredG]._origin]._dist < 2))
                            isFeedback[iPredG] = true;
                        ret = 2;
                    }
                    else if (curMax == ePredH._degMin)
                    {
                        int retPred = match_edges(h, *this, iPredH, iPredG, edgeMatch, vertMatch[h.get_dest(iPredH)], isMatchedEdgeG, 2);
                        if (!retPred)
                        {
                            if (isFeedback)
                                free(isFeedback);
                            return 0;
                        }
                        else if (retPred != 3)
                        {
                            if (retPred == 2)
                            {
                                if (earlyReturn)
                                {
                                    if (isFeedback)
                                        free(isFeedback);
                                    return 2;
                                }
                                ret = 2;
                            }

                            todo[iLast++] = std::make_pair(iPredH, iPredG);
                        }
                    }
                    else
                    {
                        std::cout << "Error2 in the extend_matching." << std::endl;
                        exit(1);
                        return 0;

                    }
                }
            }
        }
    }

    // We detect if the matching is only partial.
    //
    int nbEdgeH = h._edges.size();
    bool edgeNotMatched = false;
    for (int i = 0; i < nbEdgeH; i++)
    {
        if (edgeMatch[i] == -1)
        {
            if (earlyReturn)
            {
                if (isFeedback)
                    free(isFeedback);
                return 2;
            }

            edgeNotMatched = true;
        }
    }
    if (edgeNotMatched)
        ret = 2;

    /* We check that if for some iEH which we matched, we could not matched iSuccH or iPredH,
     * now the edges matched to this iSuccH or iPredH is coherent with the gap with iEH. */
    const int nbToCheck = toCheck.size();
    for (int i = 0; i < nbToCheck; i++)
    {
        const int iEH = toCheck[i];
        const int iHSucc = h._edges[iEH]._iSucc;
        const int iGSucc = edgeMatch[iHSucc];
        int iEG = edgeMatch[iEH];

        if (iEG == -1 || iGSucc == -1)
        {
            if (earlyReturn)
            {
                if (isFeedback)
                    free(isFeedback);
                return 2;
            }

            if (isFeedback && iEG != -1 && _edges[iEG]._degMax > 0 && (_edges[iEG]._degMin != _edges[iEG]._degMax || _verts[_edges[iEG]._origin]._dist < 2))
                isFeedback[iEG] = true;
            ret = 2;
            continue;
        }

        int degMinG = -1, degMaxG = -1;

        while (iEG != iGSucc)
        {
            degMinG += 1 + _edges[iEG]._degMin;
            degMaxG += 1 + _edges[iEG]._degMax;

            iEG = _edges[iEG]._iSucc;
        }

        const int degMinH = h._edges[iEH]._degMin, degMaxH = h._edges[iEH]._degMax;


        if (degMinG > degMaxH || degMaxG < degMinH)
        {
            if (isFeedback)
                free(isFeedback);
            return 0;
        }
        else if (!(degMinG >= degMinH && degMaxG <= degMaxH))
        {
            if (earlyReturn)
            {
                if (isFeedback)
                    free(isFeedback);
                return 2;
            }

            if (isFeedback && _edges[iEG]._degMax > 0 && (_edges[iEG]._degMin != _edges[iEG]._degMax || _verts[_edges[iEG]._origin]._dist < 2))
                isFeedback[iEG] = true;
            ret = 2;
        }
    }

    // Checking that the subgraph is indeed induced.
    isMatchedVertG.assign(isMatchedVertG.size(), false);

    for (int i = 0; i < h._verts.size(); i++)
        if (vertMatch[i] != -1)
            isMatchedVertG[vertMatch[i]] = true;

    for (int iE = 0; iE < _edges.size(); iE++)
    {
        if (!isMatchedEdgeG[iE] && isMatchedVertG[_edges[iE]._origin] && isMatchedVertG[get_dest(iE)])
        {
            return 0;
        }
    }


    if (isFeedback)
    {
        /* We had some other angles to the list of feedback if one vertex vH matched to vG has a
		 * degree interval which is not included in the degree interval of vH. */

        for (int vH = 0; vH < h._verts.size(); vH++)
            {
                const int vG = vertMatch[vH];
                if (vG == -1)
                    continue;

                if (_verts[vG]._sumMinDeg < h._verts[vH]._sumMinDeg || _verts[vG]._sumMaxDeg > h._verts[vH]._sumMaxDeg)
                {
                    const int iE0 = _verts[vG]._iFstEdge;
                    int iE = iE0;
                    do
                    {
                        if (_edges[iE]._degMin != _edges[iE]._degMax)
                            isFeedback[iE] = true;

                        iE = _edges[iE]._iSucc;
                    } while (iE != iE0);
                }
            }


        // We put the angles which belong to the feedback to the list of feedback angles.
        std::vector<int> angles;
        for (int i = 0; i < _edges.size(); i++)
            if (isFeedback[i])
                angles.push_back(i);
        if (!angles.empty())
            feedbackAngles->push_back(angles);

        free(isFeedback);}


    return ret;
}


int Graph::contains(const Graph& h, std::vector<std::vector<int>> *feedbackAngle) const
{
    const int nbVertH = h._verts.size(), nbEdgeH = h._edges.size(), nbEdge = _edges.size();

    if (nbVertH > _verts.size() || nbEdgeH > nbEdge)
        return 2;

    std::vector<int> edgeMatch(nbEdgeH), vertMatch(nbVertH);
    std::vector<bool> isMatchedEdgeG(nbEdge), isMatchedVertG(_verts.size());
    std::vector<std::pair<int, int>> todo(nbEdgeH);

    // We try every possible match for the first edge of h into g, then try to extend the matching.
    bool doubtSeen = false;
    int ret = 0;


    const int iEH1 = 0;
    const int vH1 = h._edges[iEH1]._origin, vH2 = h.get_dest(iEH1);
    const int degMinH1 = h._verts[vH1]._sumMinDeg, degMaxH1 = h._verts[vH1]._sumMaxDeg;
    const int degMinH2 = h._verts[vH2]._sumMinDeg, degMaxH2 = h._verts[vH2]._sumMaxDeg;

    for (int firstEG = 0; ret != 1 && firstEG < nbEdge; firstEG++)
    {
        const int vG1 = _edges[firstEG]._origin;
        const int degMinG1 = _verts[vG1]._sumMinDeg, degMaxG1 = _verts[vG1]._sumMaxDeg;

        if (degMinG1 > degMaxH1 || degMaxG1 < degMinH1)
            continue;


        const int vG2 = get_dest(firstEG);
        const int degMinG2 = _verts[vG2]._sumMinDeg, degMaxG2 = _verts[vG2]._sumMaxDeg;

        if (degMinG2 > degMaxH2 || degMaxG2 < degMinH2)
            continue;

        std::fill(vertMatch.begin(), vertMatch.end(), -1);
        std::fill(edgeMatch.begin(), edgeMatch.end(), -1);
        isMatchedEdgeG.assign(isMatchedEdgeG.size(), false);

        todo[0] = std::make_pair(iEH1, firstEG);

        ret = extend_matching(h, vertMatch, edgeMatch, isMatchedEdgeG, isMatchedVertG, todo, feedbackAngle, true);
        if (ret == 2)
            doubtSeen = true;

    }

    if (ret == 1)
        return true;
    if (doubtSeen)
        return 2;
    else
        return 0;
}


std::pair<int, int> Graph::compute_rule_effect(const Graph& h, const int eG0, const int eH0, std::vector<std::vector<int>>* feedbackAngles, int* rulesPosState) const
{
    const int nbVertH = h._verts.size(), nbEdgeH = h._edges.size(), nbEdge = _edges.size();
    std::pair<int, int> ret(0,0);
    const int firstEH = eH0;
    const int vH0 = h._edges[eH0]._origin, vG0 = _edges[eG0]._origin;

    const int degMinH0 = h._verts[vH0]._sumMinDeg, degMaxH0 = h._verts[vH0]._sumMaxDeg;
    const int degMinG0 = _verts[vG0]._sumMinDeg, degMaxG0 = _verts[vG0]._sumMaxDeg;
    if (degMinG0 > degMaxH0 || degMaxG0 < degMinH0)
        return ret;

    std::vector<int> edgeMatch(nbEdgeH), vertMatch(nbVertH);
    std::vector<bool> isMatchedEdgeG(nbEdge), isMatchedVertG(_verts.size());
    std::vector<std::pair<int, int>> todo(nbEdgeH);

    const int vH2 = h.get_dest(firstEH);
    const int degMinH2 = h._verts[vH2]._sumMinDeg, degMaxH2 = h._verts[vH2]._sumMaxDeg;

    const int stopEG = _verts[vG0]._iFstEdge;
    int firstEG = stopEG;

    int cptNeighb0 = 0;
    do
    {
        cptNeighb0++;

        const int vG2 = get_dest(firstEG);
        const int degMinG2 = _verts[vG2]._sumMinDeg, degMaxG2 = _verts[vG2]._sumMaxDeg;

        if (degMinG2 > degMaxH2 || degMaxG2 < degMinH2)
        {
            if (rulesPosState)
                rulesPosState++;
            firstEG = _edges[firstEG]._iSucc;
            continue;
        }

        std::fill(vertMatch.begin(), vertMatch.end(), -1);
        std::fill(edgeMatch.begin(), edgeMatch.end(), -1);
        isMatchedEdgeG.assign(isMatchedEdgeG.size(), false);

        todo[0] = std::make_pair(firstEH, firstEG);

        int retExtend = extend_matching(h, vertMatch, edgeMatch, isMatchedEdgeG, isMatchedVertG, todo, feedbackAngles, false);


        if (rulesPosState != NULL)
        {
            *rulesPosState = retExtend;
            rulesPosState++;
        }

        if (retExtend)
        {
            ret.second++;
            if (retExtend == 1)
                ret.first++;
        }
        firstEG = _edges[firstEG]._iSucc;
    } while (firstEG != stopEG);

    if (rulesPosState != NULL)
    {
        while (cptNeighb0 != degMaxG0)
        {
            *rulesPosState = 2;
            rulesPosState++;
            cptNeighb0++;
        }
    }

    ret.second += degMaxG0-cptNeighb0;

    return ret;
}


int Graph::nb_vert_inside_cycle(std::vector<bool> &vertSeen, int v, const std::vector<bool> &isInCycle) const
{
    if (vertSeen[v] || isInCycle[v])
        return 0;

    vertSeen[v] = true;
    int ret = 1;

    const int iE0 = _verts[v]._iFstEdge;
    int iE = iE0;

    do
    {
        ret += nb_vert_inside_cycle(vertSeen, get_dest(iE), isInCycle);

        iE = _edges[iE]._iSucc;
    } while (iE != iE0);

    return ret;
}


bool Graph::find_ssc(int fstVert, std::vector<int> &cycleEdge, int prof, std::vector<bool> &isVertSeen, int sscSize) const
{
    const int iSndLastE = _edges[cycleEdge[prof-1]]._iSndHalf;
    int iE = _edges[iSndLastE]._iSucc;
    bool ret = false;

    while (!ret && iE != iSndLastE)
    {
        const int dest = get_dest(iE);
        if (fstVert == dest)
        {
            isVertSeen[fstVert] = true;

            cycleEdge[prof] = iE;
            prof++;

            /* If the size of the cycle is 5, we need to have at least two vertices in
             * both open discs separated by the cycle. */
            if (prof == sscSize)
            {
                std::vector<bool> vertSeen(_verts.size(), false);
                int nbIn = 0;

                for (int i = 0; i < sscSize; i++)
                {
                    int iE = cycleEdge[i];
                    const int iEStop = _edges[cycleEdge[(i+sscSize-1)%sscSize]]._iSndHalf;

                    while (iE != iEStop)
                    {
                        nbIn += nb_vert_inside_cycle(vertSeen, get_dest(iE), isVertSeen);
                        iE = _edges[iE]._iSucc;
                    }
                }

                if (nbIn >= 2 && _verts.size() - sscSize - nbIn >= 2)
                    return true;
            }

            // Here the size is < 5, we just need to have a vertex inside the cycle and one outside.
            else
            {
                bool isOkIn = false, isOkOut = false;
                for (int i = 0; i < prof; i++)
                {
                    if (!isOkIn)
                    {
                        int iE2 = _edges[cycleEdge[i]]._iSucc;
                        int iE2Stop = _edges[cycleEdge[(i+prof-1)%prof]]._iSndHalf;

                        while (iE2 != iE2Stop)
                        {
                            const int dest = get_dest(iE2);
                            if (!isVertSeen[dest] || _edges[iE2]._degMin > prof-3)
                                isOkIn = true;
                            iE2 = _edges[iE2]._iSucc;
                        }
                    }

                    if (!isOkOut)
                    {
                        int iE2 = _edges[cycleEdge[(i+prof-1)%prof]]._iSndHalf;
                        int iE2Stop = cycleEdge[i];

                        while (iE2 != iE2Stop)
                        {
                            const int dest = get_dest(iE2);
                            if (!isVertSeen[dest] || _edges[iE2]._degMin > prof-3)
                                isOkOut = true;
                            iE2 = _edges[iE2]._iSucc;
                        }
                    }
                    if (isOkIn && isOkOut)
                        return true;
                }
            }

            isVertSeen[fstVert] = false;
            prof--;
        }

        else if (!isVertSeen[dest] && prof != sscSize-1)
        {
            isVertSeen[dest] = true;
            cycleEdge[prof] = iE;
            ret = find_ssc(fstVert, cycleEdge, prof+1, isVertSeen, sscSize);
            isVertSeen[dest] = false;

        }

        iE = _edges[iE]._iSucc;
    }
    return ret;
}


/* Executes find_ssc on every other edge (edges iE and iE+1 are reciprocate half edges,
 * hence we would get the same cycles/open discs. */
bool Graph::contains_ssc(int sscSize) const
{
    const int nbVert = _verts.size(), nbEdge = _edges.size();

    // We only use this array here, when we make recursive calls we no longer use it.
    std::vector<bool> isVertSeenSsc(nbVert, false);
    std::vector<int> cycleEdge(sscSize);

    bool found = false;
	// We do not need to look at the second half of a halfedge, one of the pair is enough.
    for (int iE = 0; !found && iE < nbEdge; iE+=2)
    {
        const int iEOpp = _edges[iE]._iSndHalf;
        const int dest = _edges[iEOpp]._origin;

        isVertSeenSsc[dest] = true;
        cycleEdge[0] = iE;
        found = find_ssc(_edges[iE]._origin, cycleEdge, 1, isVertSeenSsc, sscSize);
        isVertSeenSsc[dest] = false;
    }

    return found;
}


bool Graph::only_unknown_angle_in_face(const int iE) const
{
    int iCurE = iE;

    int nbUnknown = 0;
    int nbMaxUnknown = 0;
    do
    {
        if (_edges[iCurE]._degMin > 0)
            nbUnknown++;
        else if (_edges[iCurE]._degMax > 0)
            nbMaxUnknown++;
        iCurE = _edges[_edges[iCurE]._iSucc]._iSndHalf;

    } while (nbUnknown+nbMaxUnknown < 2 && iCurE != iE);

    if (nbUnknown == 1 && nbMaxUnknown == 0)
        return true;
    else
        return false;
}


// Iterates over all edges and calls only_unknown_angle_in_face on it.
bool Graph::contains_once_unknown_face(void) const
{
    for (int i = 0; i < _edges.size(); i++)
        if (only_unknown_angle_in_face(i))
            return true;
    return false;
}


/* Iterates over ll angles. If one has degree 1, creates the triangle with this angle, and
 * returns false if the triangle cannot be made because one of the other two angles of the
 * triangle has degree 0. */
bool Graph::make_free_triangles(void)
{
    for (int iE = 0; iE < _edges.size(); iE++)
    {
        const HalfEdge& e = _edges[iE];
        if (e._degMax != 0)
            continue;
        const int iE2 = e._iSucc;
        const int iSnd2 = _edges[iE2]._iSndHalf;
        const int vDest = get_dest(iE), vDest2 = get_dest(iE2);
        const int iPredSnd = _edges[_edges[iE]._iSndHalf]._iPred;

        if (get_dest(_edges[iSnd2]._iSucc) == vDest)
        {
            if (get_dest(iPredSnd) != vDest2 || _edges[iPredSnd]._degMin > 0)
                return false;
            else
            {
                _verts[vDest]._sumMaxDeg -= _edges[iPredSnd]._degMax;
                _edges[iPredSnd]._degMax = std::min(_edges[iPredSnd]._degMax, 0); //For edges at -1
            }

            if (_edges[iSnd2]._degMin > 0)
                return false;
            else
            {
                _verts[_edges[iSnd2]._origin]._sumMaxDeg -= _edges[iSnd2]._degMax;
                _edges[iSnd2]._degMax = std::min(_edges[iSnd2]._degMax, 0);// For edges at -1
                continue;
            }
        }

        // Check if the two vertices already are neighbours, and if not make an edge.
        int iE3 = iSnd2;
        do
        {
            if (get_dest(iE3) == vDest)
                return false;
            iE3 = _edges[iE3]._iSucc;
        } while (iE3 != iSnd2);

        if (_edges[iSnd2]._degMax > 0 && _edges[iPredSnd]._degMax > 0)
        {
            int iNewE = make_edge(iSnd2, iPredSnd);
            transfer_angle_degrees(_edges[iNewE+1], _edges[iPredSnd]);
        }

        else // Impossible to make a triangle.
            return false;
    }

    return true;
}


==> Source-discharging/Python-Graph.cpp <==
#include <boost/python.hpp>
#include "Graph.hh"
#include "exploration.hh"
#include "DischargingPb.hh"


int main(int argc, char* argv[]);


using namespace boost::python;
BOOST_PYTHON_MODULE(Graph)
{
    class_<Graph>("Graph", init<const char *>())
        .def("print_info_graph", &Graph::print_info_graph)
        .def("print_simple_graph", &Graph::print_simple_graph)
        .def("print_embedded_graph", &Graph::print_embedded_graph)
        .def("display", &Graph::display)
        .def("triangulate", &Graph::triangulate)
        .def("contains", static_cast<int (Graph::*) (const Graph&) const >(&Graph::contains))
        .def("contains_ssc", &Graph::contains_ssc)
        .def("get_min_degree", &Graph::get_min_degree)
        .def("get_max_degree", &Graph::get_max_degree);

    def("main", &main);

    class_<DischargingPb>("DischargingPb", init<Graph&, int, int, int, int, int, int, bool, object, object, std::string, std::string>())
        .def("is_theorem_true", &DischargingPb::is_theorem_true);

class_<std::pair<bool, std::vector<Graph>> >("IntPair")
    .def_readwrite("first", &std::pair<bool, std::vector<Graph>>::first)
    .def_readwrite("second", &std::pair<bool, std::vector<Graph>>::second);

}


==> Source-discharging/cleanExplore.sh <==
# Cleans the graphs which were printed during the exploration

rm -f explorePdf/*
rm -f explorePdf/reduce/*
rm -f explorePdf/survivors/*
rm -f explorePdf/triangulation_fails/*
rm -f explorePdf/separating_cycles/*
rm -f explorePdf/visuOnlyAngle/*
rm -f explorePdf/rules/*
rm -f explorePdf/dist3/*
rm -f explorePdf/interrupt/*
rm -f explorePdf/noHint/*
rm -f reduceExplore/*


==> Source-discharging/exploration.cpp <==
#include <iostream>
#include <fstream>
#include <sstream>
#include <cstdio>
#include <cstring>
#include <algorithm>
#include <map>

#include "exploration.hh"
#include "DischargingPb.hh"
#include "reducibility.hh"
#include "Graph.hh"
#include "misc.hh"
#include "gui.hh"

int nbCrownAdded = 0;
extern int displayLvl, verboseLvl, interactionMode;

bool interruptionCaught = false;

void signalHandler(int signum)
{
    interruptionCaught = true;
}

extern std::vector<Graph> listSeenGraphs;
extern bool listGraphs;



/* We call the list of the degrees of the vertices of the first wheel (around vertex 0) except
 * the one of the vertex 0 a crown. We say that a crown is successful if we showed that
 * every graph with this crown cannot be a counterexample. The function puts one crown in a
 * list of successful crowns. */
inline void putCrownInList(const Graph &g, std::vector<std::pair<int, int>*> &list)
{
    const int d0 = g._verts[0]._sumMaxDeg;
    std::pair<int, int> *degs = (std::pair<int, int>*) safe_malloc(d0*sizeof(std::pair<int, int>));

    int iE = g._verts[0]._iFstEdge;
    for (int i = 0; i < d0; i++)
    {
        degs[i].first = g._verts[g.get_dest(iE)]._sumMinDeg;
        degs[i].second = g._verts[g.get_dest(iE)]._sumMaxDeg;

        iE = g._edges[iE]._iSucc;
    }

    for (auto l = list.begin(); l != list.end(); ++l)
    {
        std::pair<int, int> *x = *l;
        for (int pos0 = 0; pos0 < d0; pos0++)
        {
            int cpt = 0;

            for (int i = 0; i < d0; i++)
            {
                const int i2 = (i+pos0)%d0;
                if (degs[i2].first > x[i].first || degs[i2].second < x[i].second)
                    break;
                cpt++;
            }

            if (cpt == d0)
            {
                free(x);

                *l = list.back();
                if (l != list.begin())
                    --l;
                list.pop_back();
                break;
            }

            cpt = 0;
            // We check for the reverse of the list.
            for (int i = 0; i < d0; i++)
            {
                const int i2 = (i+pos0)%d0;
                if (degs[i2].first < x[d0-i-1].first || degs[i2].second > x[d0-i-1].second)
                    break;
                cpt++;
            }

            if (cpt == d0)
            {
                free(x);
                *l = list.back();
                if (l != list.begin())
                    --l;
                list.pop_back();
                break;
            }
        }
    }

    list.push_back(degs);
}


/* Returns trus if the crown of the given graph belongs to the list of successful crowns.
 * It checks the inclusions of the degree intervals and the possible symmetries. */
inline bool findCrown(const Graph &g, std::vector<std::pair<int, int>*> &list)
{
    const int d0 = g._verts[0]._sumMaxDeg;

    std::pair<int, int> degs[20];
    int iE = g._verts[0]._iFstEdge;
    for (int i = 0; i < d0; i++)
    {
        degs[i].first = g._verts[g.get_dest(iE)]._sumMinDeg;
        degs[i].second = g._verts[g.get_dest(iE)]._sumMaxDeg;
        iE = g._edges[iE]._iSucc;
    }

    for (auto l : list)
    {
        for (int pos0 = 0; pos0 < d0; pos0++)
        {
            int cpt = 0;

            for (int i = 0; i < d0; i++)
            {
                const int i2 = (i+pos0)%d0;
                if (degs[i2].first < l[i].first || degs[i2].second > l[i].second)
                    break;
                cpt++;
            }

            if (cpt == d0)
                return true;



            cpt = 0;
            // We check for the reverse of the list.
            for (int i = 0; i < d0; i++)
            {
                const int i2 = (i+pos0)%d0;
                if (degs[i2].first < l[d0-i-1].first || degs[i2].second > l[d0-i-1].second)
                    break;
                cpt++;
            }

            if (cpt == d0)
                return true;
        }
    }
    return false;
}


/* Modifies the graph g if we know for sure that every extension of this graph in the future
 * will necessarily contain this modification.
 * For the moment, we it consists in adding some edges to triangulate some faces. */
bool is_branch_cutable(Graph &g, std::vector<Graph> &reduceList, std::vector<std::pair<int, int>*> &successfulCrownList, const int itNb, const int subItNb, int sscSize)
{

    if (findCrown(g, successfulCrownList)) // We already proved this crown to be successful.
        return true;


    /* We make "free" triangles (based on the fact that the final graph will be triangulate):
     * if an angle has interval [0,0] then we know we can complete this triangle.
     * If it is not possible to triangulate, returns true */
    static int nbTrigFail = 0;
    if (!g.make_free_triangles())
    {
        nbTrigFail++;
        if (nbTrigFail % 20000 == 0 && verboseLvl > 0)
            std::cout << nbTrigFail << " triangulation fails so far" << std::endl;

        if (displayLvl > 4)
        {
            const std::string extRT(".pdf");
            const std::string dirRT("explorePdf/triangulation_fails/");
            std::stringstream nbT;
            nbT << itNb << '-' << subItNb;
            const std::string nameT = dirRT+nbT.str()+extRT;
            g.display(nameT.c_str());
        }
        if (g._verts.size() == g._verts[0]._sumMaxDeg+1 && g._edges.size() == 4*g._verts[0]._sumMaxDeg)
        {
            nbCrownAdded++;
            putCrownInList(g, successfulCrownList);
        }
        return true;
    }

    // We return true if there is a separating short cycle.
    if (g.contains_ssc(sscSize))
    {
        static int cptCycle = 0;
        cptCycle++;
        if (cptCycle% 50000 == 0 && verboseLvl > 0)
            std::cout << "found " << cptCycle << " separating cycles so far\n";

        if (displayLvl > 4)
        {
            const std::string extRT(".pdf");
            const std::string dirRT("explorePdf/separating_cycles/");
            std::stringstream nbT;
            nbT << itNb << '-' << subItNb;
            const std::string nameT = dirRT+nbT.str()+extRT;
            g.display(nameT.c_str());
        }
        if (g._verts.size() == g._verts[0]._sumMaxDeg+1 && g._edges.size() == 4*g._verts[0]._sumMaxDeg)
        {
            nbCrownAdded++;
            putCrownInList(g, successfulCrownList);
        }

        return true;
    }

    /* We test for the appearance of a reducible configuration here, in which case
     * we return true. */
    static int cptRed = 0;
    int iR = 0;
    for (auto& hR : reduceList)
    {
        const int retH = g.contains(hR, NULL);
        if (retH == 1)
        {
            cptRed++;
            if (cptRed % 5000 == 0 && verboseLvl > 0)
                std::cout << cptRed << " reducible configurations found so far" << std::endl;

            if (verboseLvl > 3)
                std::cout << "found reducible configuration number " << iR << std::endl;
            if (displayLvl > 3)
            {
                const std::string extRR(".pdf");
                const std::string dirRR("explorePdf/reduce/");
                std::stringstream nbR;
                nbR << itNb << '-' << subItNb;
                const std::string nameR = dirRR+nbR.str()+extRR;
                g.display(nameR.c_str());
            }
            if (g._verts.size() == g._verts[0]._sumMaxDeg+1 && g._edges.size() == 4*g._verts[0]._sumMaxDeg)
            {
                nbCrownAdded++;
                putCrownInList(g, successfulCrownList);
            }

            return true;
        }
        iR++;
    }


    /* We test here for the existence of a face with only one angle with degMin > 0.
     * In this case it will not be triangulated, so we return true. */
    static int cptFace = 0;
    if (g.contains_once_unknown_face())
    {
        if (displayLvl > 3)
        {
            const std::string extF(".pdf");
            const std::string dirF("explorePdf/visuOnlyAngle/");
            std::stringstream nbF;
            nbF << itNb << '-' << subItNb;
            const std::string nameF = dirF+nbF.str()+extF;
            g.display(nameF.c_str());
        }

        cptFace++;
        std::cerr << "found " << cptFace << " faces with only angle so far" << std::endl;

        if (g._verts.size() == g._verts[0]._sumMaxDeg+1 && g._edges.size() == 4*g._verts[0]._sumMaxDeg)
        {
            nbCrownAdded++;
            putCrownInList(g, successfulCrownList);
        }

        return true;
    }

    // None of the tests allowed us to cut this exploration branch, we return false.
    return false;
}


bool DischargingPb::discharge(const Graph &g, const std::vector<std::vector<int>> &rulesIncompatibility, const std::vector<std::vector<int>> &rulesCompatibility, std::vector<std::vector<int>> *hintAnglesPtr, bool &ruleUnknown, const int itNb)
{
    static int cptRules = 0;
    std::pair<int, int> weight0 = compute_weight_vertex(g, 0);

    int  rulesPosState[65*12];
    memset(rulesPosState, 0, 65*g._verts[0]._sumMaxDeg*sizeof(int)/sizeof(char));



    /* Here we compute an interval effectOut and effectIn of the transfer of weights to and from
     * the vertex 0. For effectOut, it is simple, we only need to know how much, *at least* the
     * vertex 0 will give to its neighbours (at least because we need to be conservative here).
     * For effectIn, it is more complex: we could add the *maximum* total weight vertex 0 could
     * get, but this is a very rough overestimation, so we do things more precisely: we store,
     * for each rule, the positions (ie to which edge of the exploration graph (in the initial
     * wheel) we match the edge 0 of the rule)) where it can or could be applied.
     * We store this information in rulesPosState. Then we look for a maximum-size set of
     * such rules application which can be applied in parallel with no incompatibility
     * thanks to the precomputed rulesIncompatibility vector. This is our upper bound for the
     * rules which give weight to the vertex 0. */
    int iRu = 0;
    for (const Graph &r : _rules)
    {
        std::pair<int, int> effectIn(0,0), effectOut(0,0);
        effectOut = g.compute_rule_effect(r, 0, 0, hintAnglesPtr, NULL);
        std::swap(effectOut.first, effectOut.second);

        effectIn = g.compute_rule_effect(r, 0, 1, hintAnglesPtr, rulesPosState+iRu*g._verts[0]._sumMaxDeg);

        weight0 = weight0 - effectOut;
        if (effectOut.first != effectOut.second)
            ruleUnknown = true;
        if (verboseLvl > 5)
            std::cout << (iRu+2)/2 << " : " << effectIn.first << "," << effectIn.second << "===>" << effectOut.first << ',' << effectOut.second << std::endl;
        iRu++;
    }

    //We do it 64 * 2*nbRules times
    for (int i = 0; i < 65*g._verts[0]._sumMaxDeg; i++)
    {
        if (rulesPosState[i] == 2)
            ruleUnknown = true;
        /* For every rule which we are sure it will be applied at some position, we remove all
         * the potential applications of other (rules, pos) which are not compatible. pos = x
         * means that we select the (x+1)-th edge starting from edge 1 (from vertex 1 to vertex
         * 0). */
        if (rulesPosState[i] == 1)
        {
            for (const int x : rulesIncompatibility[i])
            {
                // Debug: two (rules,pos) we are sure of are incompatible, this is not possible.
                if (rulesPosState[x] == 1)
                {
                    const int nbNeighb0 = g._verts[0]._sumMaxDeg;
                    _rules[i/nbNeighb0].display("i.pdf");
                    _rules[x/nbNeighb0].display("x.pdf");
                    g.display("lol.pdf");
                    std::cout << "WTF?! " << (x/nbNeighb0) << ',' << x%nbNeighb0 << " and " << i/nbNeighb0 << ',' << i%nbNeighb0 << std::endl;
                    exit(1);
                }
                rulesPosState[x] = 0;
            }
        }
    }


    /* candidates is the set of sure/potential rules giving weight to vertex 0, which are still
     * "in competition": there is no incompatibility between any sure rule and a potential rule
     * now. The upper bound is the number of sure rules + an upper bound of a maximal independent
     * set of potential rules (independent is equivalent to non contradicting here). */
    std::vector<int> candidates;
    candidates.reserve(65*g._verts[0]._sumMaxDeg);
    int cptSure = 0;
    for (int i = 0; i < 65*g._verts[0]._sumMaxDeg; i++)
    {
        if (rulesPosState[i] == 2)
            candidates.push_back(i);
        else if (rulesPosState[i] == 1)
            cptSure++;
    }

    /* Our upper bound is the value of a proper colouring of the subgraph of the
     * incompatibilities induced by the vertices (rules, pos) in the candidates vector. */
    int *colour = (int*) safe_calloc(65*g._verts[0]._sumMaxDeg, sizeof(int)/sizeof(char));
    int *markedCol = (int*) safe_malloc(65*g._verts[0]._sumMaxDeg * sizeof(int)/sizeof(char));
    memset(markedCol, -1, 65*g._verts[0]._sumMaxDeg * sizeof(int)/sizeof(char));

    int boundColouring = greedyColouring(0, candidates, rulesCompatibility, colour, markedCol)+1;

    free(colour);
    free(markedCol);

    // If we have few candidates, we compute the exact size of a maximum independent set.
    if (candidates.size() < 10 && weight0.second +cptSure+boundColouring > 0)
    {
        int *isForbidden = (int*) safe_calloc(65*g._verts[0]._sumMaxDeg, sizeof(int)/sizeof(char));
        boundColouring = maxIndepSet(0, candidates, isForbidden, rulesIncompatibility);
        free(isForbidden);
    }
    weight0.first += cptSure;
    weight0.second += cptSure+boundColouring;


    // If the weight is <= 0, then it is a contradiction: we return true.
    if (weight0.second <= 0)
    {
        cptRules++;
        if (cptRules%10000==0 && verboseLvl > 0)
            std::cout << cptRules << " rules application led to conclusion so far" << std::endl;
        if (verboseLvl > 2)
            std::cout << "rules application led to conclusion => weight is between " << weight0.first << " and " << weight0.second << std::endl;

        if (displayLvl > 3)
        {
            const std::string extR(".pdf");
            const std::string dirR("explorePdf/rules/");
            std::stringstream nb;
            nb << itNb;
            const std::string name = dirR+nb.str()+extR;
            g.display(name.c_str());
        }
        return true;
    }
    return false;
}


void get_extensions(const Graph &g, std::vector<Graph> reduceList, std::vector<std::pair<int, int>*> &successfulCrownList, std::vector<std::vector<int>> &feedbackAngles, std::vector<Graph> &extensionList, int maxNewDegMax, std::vector<int> *diffExtSize, int itNb, int sscSize)
{
    int subItNb = 1;
    int nbNeighb0 = g._verts[0]._sumMaxDeg;

    // We should have at least one feedback angle, if not, it is bad news :(
    if (feedbackAngles.empty())
    {
        if (displayLvl > 0)
        {
            const std::string extNH(".pdf");
            const std::string dirNH("explorePdf/noHint/");
            std::stringstream nbNH;
            nbNH << itNb;
            const std::string nameNH = dirNH+nbNH.str()+extNH;
            g.display(nameNH.c_str());
       }
    }

    else
    {
        static int cptFeedback = 0;
        cptFeedback++;
    }


    /* Now we choose which feedback angle to consider as a hint: we use an heuristic that is
     * we choose one angle from the smallest set of angles needed to be precised to decide if
     * a rule is applicable or not. */

    int feedbackChosen = -1;
    int curSize = g._edges.size();
    for (const auto &x : feedbackAngles)
    {
        if (x.size() < curSize)
        {
            curSize = x.size();
            feedbackChosen = x[0];
        }
    }
    // We choose which angle we will use to extend the graph.
    const int iE1 = ((nbNeighb0 != g._verts[0]._sumMaxDeg || feedbackChosen == -1) ? g.get_workable_angle() : feedbackChosen);

    if (g._edges[iE1]._degMin == g._edges[iE1]._degMax && g._edges[iE1]._degMax == 0)
    {
        std::cout << "NOOOOOOOOOOOOOOOOOOOOOOOOOOOOOOOOOOPE PROBLEM: the angle for exploration is known" << std::endl;
        exit(1);
    }


    // In case there are no angles available to explore, but we cannot conclude.
    if (iE1 == -1)
    {
        std::cout << "itNb " << itNb << ": assuming the theorem true, that is it is 4-colourable (big problem: we could not conclude)." << std::endl;
        // This is very very evil :(
        exit(666);
    }
    /* Here we split an angle [x, y] in angles [x, x] and [x+1, y] if possible. In this case,
	 * we only generate these two cases. */
    if (g._edges[iE1]._degMin != g._edges[iE1]._degMax)
    {
        Graph gOne(g), gRest(g);
        g.close_angle(iE1, gOne, gRest);
        if (!is_branch_cutable(gOne, reduceList, successfulCrownList, itNb, subItNb++, sscSize))
        {
            if (diffExtSize != NULL)
                diffExtSize->push_back(0);
            extensionList.push_back(gOne);
        }
        if (!is_branch_cutable(gRest, reduceList, successfulCrownList, itNb, subItNb++, sscSize))
        {
            if (diffExtSize != NULL && maxNewDegMax > 0)
                diffExtSize->push_back(1);
            // In the other case, we go over the maximum size.
            if (diffExtSize == NULL || maxNewDegMax > 0)
                extensionList.push_back(gRest);
        }
    }

    /* Here we extend the graph from a closed angle ([x, x]). We have several options,
     * considering only the first successor edge of the angle:
     *   - draw an edge to a new vertex
     *   - draw an edge which arrives inside another angle A. In this case, it can arrive at any
     * place inside A, so we generate every extension (it is the first successor edge, or the
     * second one, etc.) */
    else
    {
        /* If the graph is a triangle, we will only create a new vertex. Also if we had no place
         * for a new edge, same problem. */
        std::vector<int> branchList;
        if (!g.is_triangle(iE1) && !(diffExtSize != NULL && maxNewDegMax < 1))
            g.get_branchable_face1(iE1, branchList);

        for (const int iE2 : branchList)
        {
            const int minDegE2 = g._edges[iE2]._degMin-1, maxDegE2 = g._edges[iE2]._degMax-1;
            Graph g2(g);
            g2.make_edge(iE1, iE2);

            for (int curMin = 0; curMin <= minDegE2; curMin++)
            {
                Graph g3(g2);
                for (int curMax = 0; curMax <= maxDegE2-curMin; curMax++)
                {
                    if (!is_branch_cutable(g3, reduceList, successfulCrownList, itNb, subItNb++, sscSize))
                    {
                        if (diffExtSize != NULL)
                            diffExtSize->push_back(0);
                        extensionList.push_back(g3);
                    }

                    g3.shift_edge_max_degree(iE2);
                }
                g2.shift_edge_degree(iE2);
            }
        }

        // We consider the case where the new edge leads to a new vertex.
        if (!(diffExtSize != NULL && maxNewDegMax < 2+D_MIN))
        {
            Graph g2(g);
            g2.make_edge(iE1, -1);

            if (!is_branch_cutable(g2, reduceList, successfulCrownList, itNb, subItNb++, sscSize))
            {
                extensionList.push_back(g2);
                if (diffExtSize != NULL)
                {
                    diffExtSize->push_back(g2._verts.back()._sumMinDeg+2);
                    int diff = maxNewDegMax-D_INFINI;
                    if (diff < 0)
                    {
                        g2._edges.back()._degMax += diff;
                        g2._verts.back()._sumMaxDeg += diff;
                    }
                }
            }
        }

    }
}


std::pair<bool, std::vector<Graph>> DischargingPb::is_theorem_true(int maxRecLvlReduceEnumSmaller)
{
    Graph gEmpty;
    gEmpty.make_first_edge();
    gEmpty.make_edge(1, -1);
    gEmpty.make_free_triangles();
    if (interactionMode != I_DISABLED)
        launch_gui(gEmpty);

    if (_d0Min != _d0Max)
    {
        std::cerr << "error: d0Min != d0Max" << std::endl;
        exit(1);
    }


    std::vector<std::vector<int>> incompatibilityGraph;
    incompatibilityGraph = compute_rules_incompatibility_graph(_rules, _d0Min);

    const int nbVertexCompat = incompatibilityGraph.size();
    std::vector<std::vector<int>> compatibilityGraph;
    compatibilityGraph.resize(nbVertexCompat);

    for (int v = 0; v < nbVertexCompat; v++)
    {
        std::set<int> newNeighb;
        for (int u = 0; u < nbVertexCompat; u++)
            if (u != v)
                newNeighb.insert(u);

        for (const int x : incompatibilityGraph[v])
            newNeighb.erase(x);

        for (const int x : newNeighb)
            compatibilityGraph[v].push_back(x);
    }

    // We create the initial graph for the exploration.
    Graph &g = _startingGraph;
    if (g._verts.empty())
    {
        g.make_first_edge();
        g._verts[0]._sumMinDeg = _d0Min;
        g._verts[0]._sumMaxDeg = _d0Max;
        g._edges[0]._degMin = _d0Min-1;
        g._edges[0]._degMax = _d0Max-1;
    }
    // We make a crown.
    for (int i = 0; i < _d0Min-1; i++)
        g.make_edge(2*i, -1);

    g.make_free_triangles();

    std::vector<std::pair<int, int>*> successfulCrownList;
    bool wasSuccessful = explore(g, incompatibilityGraph, compatibilityGraph, successfulCrownList, -1, 0);
    std::cout << "\t" << (wasSuccessful? "True :)":"False :(") << std::endl;

    for (std::pair<int, int>* x : successfulCrownList)
        free(x);

    return std::make_pair(wasSuccessful, _remainingCandidates);
}


bool DischargingPb::explore(const Graph &g0, const std::vector<std::vector<int>> &rulesIncompatibility, const std::vector<std::vector<int>> &rulesCompatibility, std::vector<std::pair<int, int>*> &successfulCrownList, const int prevItNb, const int recLvl)
{
    if (_listGraphs)
        _graphsSeen.push_back(g0);

    static int itNb = 0;
    itNb++;
    const int curItNb = itNb;

    static int interacMode = I_DISABLED;//I_DISABLED or I_AUTO


    if (main_interaction(g0, interacMode) == BRANCH_DISCARD)
        return true; // We decided to discard the current branch.
    // This is used to print a graph when the user sends a signal.
    if (interruptionCaught)
    {
        const std::string extR(".pdf");
        const std::string dirR("explorePdf/interrupt/");
        std::stringstream nb;
        nb << itNb;
        const std::string name = dirR+nb.str()+extR;
        g0.display(name.c_str());

        interruptionCaught = false;
    }


    if (curItNb%10000 == 0 && verboseLvl > 0)
        std::cout << "Iteration " << curItNb << "   Graph with " << g0._verts.size() << " vertices and " << g0._edges.size()/2 << " edges, comes from iteration " << prevItNb << std::endl;


    if (displayLvl > 5)
    {
        const std::string extR(".pdf");
        const std::string dirR("explorePdf/");
        std::stringstream nb;
        nb << curItNb;
        const std::string name = dirR+nb.str()+extR;
        g0.display(name.c_str());
    }

    if (is_user_discardable(g0))
            return true;

    std::vector<std::vector<int>> feedbackAnglesFromRules;
    bool ruleUnknown = false;
    if (discharge(g0, rulesIncompatibility, rulesCompatibility, &feedbackAnglesFromRules, ruleUnknown, curItNb))
    {
        if (g0._verts.size() == g0._verts[0]._sumMaxDeg+1 && g0._edges.size() == 4*g0._verts[0]._sumMaxDeg)
        {
            nbCrownAdded++;
            putCrownInList(g0, successfulCrownList);
        }
        return true;
    }

    /* If we can decide for every rule where it is applicable with certainty, then we should be
     * able to discard this branch of exploration. */
    if (!ruleUnknown)
        std::cout << "PROBLEM: rule unknown and branch not cut" << std::endl;

    /* Normally we should be able to conclude considering only the second neighborhoud of
     * vertex 0. */
    if (g0._verts.back()._dist >= 3)
    {

        const std::string extRR(".pdf");
        const std::string dirRR("explorePdf/dist3/");
        std::stringstream nbb;
        nbb << itNb;
        const std::string namee = dirRR+nbb.str()+extRR;
        g0.display(namee.c_str());

        std::cerr << "vertex at dist 3" << std::endl;
        std::ofstream f("graph-tmp.txt");
        g0.print_simple_graph(f);
        f.close();
        f.open("dist3-embedded.txt");
        g0.print_embedded_graph(f);
        f.close();
    }


    if (displayLvl > 9)
    {
        const std::string extRR(".pdf");
        const std::string dirRR("explorePdf/survivors/");
        std::stringstream nbb;
        nbb << itNb;
        const std::string namee = dirRR+nbb.str()+extRR;
        g0.display(namee.c_str());
    }


    bool ret = true;
    std::vector<Graph> extensionList;
    get_extensions(g0, _forbiddenGraphs, successfulCrownList, feedbackAnglesFromRules, extensionList, -1, NULL, curItNb, _sscSize.second);

    for (const Graph &h : extensionList)
        ret = ret && explore(h, rulesIncompatibility, rulesCompatibility, successfulCrownList, curItNb, recLvl+1);

    if (extensionList.size() >= 2)
    {
        if (rand()%10 == 7)
        {
            std::fstream fout;
            fout.open("test-g0.txt", std::fstream::out);
            g0.print_embedded_graph(fout);
            fout.close();
        }
    }
    // In case our graph consists only of a wheel and is successful, we add it to the crown list.
    if (ret && g0._verts.size() == g0._verts[0]._sumMaxDeg+1 && g0._edges.size() == 4*g0._verts[0]._sumMaxDeg)
    {
        nbCrownAdded++;
        putCrownInList(g0, successfulCrownList);
    }
    // We print a summary if this node was the root of the exploration.
    if (prevItNb == -1 && verboseLvl > 0)
    {
        std::cout << "Explored a total of " << itNb << " graph candidates." << std::endl;
        std::cout << "Added a total of " << nbCrownAdded << " crowns for symmetry checking." << std::endl;
    }

    return ret;
}


std::vector<std::vector<int>> compute_rules_incompatibility_graph(const std::vector<Graph> &rulesList, int deg0)
{
    std::vector<std::vector<int>> res;
    const int nbRule = rulesList.size();
    res.resize(nbRule*deg0);


    std::vector<Graph> rulesCompleted(rulesList);

    std::vector<bool> isDegreeValid(nbRule);
    int iR = 0;

    /* In order to compute the incompatibilities between rules applied to some position at the
     * same time, we will complete the wheel of a rule, and then, rotating one of the rules,
     * test if the completed graph of a rule contains or may contain the graph of the other. */
    for (Graph& g:rulesCompleted)
    {
        int deltaDeg0Min = deg0 - g._verts[1]._sumMinDeg, deltaDeg0Max = deg0 - g._verts[1]._sumMaxDeg;
        if (deltaDeg0Min < 0 || deltaDeg0Max > 0)
        {
            isDegreeValid[iR] = false;
            iR++;
            continue;
        }
        else
            isDegreeValid[iR] = true;

        /* We find one (for the moment it is unique) edge from the vertex 1 and having an
         * interval different from [0, 0], and then make the missing edges for vertex 1 to be
         * the center of a wheel. */
        int iE = 0;
        while (g._edges[iE]._origin != 1 || g._edges[iE]._degMin == 0)
            iE++;
        g._edges[iE]._degMax += deltaDeg0Max;
        g._edges[iE]._degMin += deltaDeg0Min;
        while (g._edges[iE]._degMin != 0)
            iE = g.make_edge(iE, -1);

        g.make_free_triangles(); // We make the missing edges of the wheel.

        for (int v = 0; v < g._verts.size(); v++)
        {
            std::pair<int, int> deg = g.compute_degree(v);
            g._verts[v]._sumMinDeg = deg.first;
            g._verts[v]._sumMaxDeg = deg.second;
        }

        iR++;
    }


    std::vector<int> vertMatch(50), edgeMatch(100);
    std::vector<bool> isMatchedEG(100), isMatchedVertG(100);
    std::vector<std::pair<int, int>> todo(100);

    /* For each rule iR1, and position pos1, we consider rules iR2 at position pos2 and
     * see whether it is possible for rule iR1 at pos pos1 to contain rule iR2 at position pos2. */
    int cptIncompat = 0, cptTotal = 0;
    for (int iR1 = 0; iR1 < nbRule; iR1++)
    {

        if (!isDegreeValid[iR1])
            continue;

        int iE1 = 1;

        for (int pos1 = 0; pos1 < deg0; pos1++)
        {
            for (int iR2 = 0; iR2 < nbRule; iR2++)
            {
                if (!isDegreeValid[iR2])
                    continue;

                int iE2 = 1;

                for (int pos2 = 0; pos2 < deg0; pos2++)
                {
                    std::fill(vertMatch.begin(), vertMatch.end(), -1);
                    std::fill(edgeMatch.begin(), edgeMatch.end(), -1);
                    isMatchedEG.assign(isMatchedEG.size(), false);

                    const int iV1 = rulesCompleted[iR1]._edges[iE1]._origin;
                    const int iV2 = rulesCompleted[iR2]._edges[iE2]._origin;
                    if (iV1 != 1 || iV2 != 1)
                    {
                        std::cerr << "will never occur or it is a bug" << std::endl;
                        exit(1);
                    }
                    todo[0] = std::make_pair(iE2, iE1);

                    if (rulesCompleted[iR1].extend_matching(rulesCompleted[iR2], vertMatch, edgeMatch, isMatchedEG, isMatchedVertG, todo, NULL, false) == 0)
                    {
                        cptIncompat++;
                        res[iR1*deg0+pos1].push_back(iR2*deg0+pos2);
                    }
                    cptTotal++;

                    iE2 = rulesCompleted[iR2]._edges[iE2]._iPred;
                }
            }
            iE1 = rulesCompleted[iR1]._edges[iE1]._iPred;
        }
    }

    std::cerr << "total : " << cptTotal << ", among which " << cptIncompat << " relations of incompatibility and " << res.size() << " vertices " << std::endl;

    return res;
}


int greedyColouring(int curId, const std::vector<int> &vertList, const std::vector<std::vector<int>> &adjList, int *colour, int *markedCol)
{
    if (curId == vertList.size())
    {
        int max = 1;
        for (const int x : vertList)
            max = std::max(max, colour[x]);

        return max-1;
    }

    const int curVert = vertList[curId];
    for (const int x : adjList[curVert])
        markedCol[colour[x]] = curId;
    int i = 1;
    while (markedCol[i] == curId)
        i++;
    colour[curVert] = i;

    return greedyColouring(curId+1, vertList, adjList, colour, markedCol);
}


int maxIndepSet(int curId, const std::vector<int> &vertList, int *isForbidden, const std::vector<std::vector<int>> &adjList)
{
    if (curId == vertList.size())
        return 0;
    int ret = maxIndepSet(curId+1, vertList, isForbidden, adjList);

    const int curVert = vertList[curId];
    if (!isForbidden[curVert])
    {
        for (const int x : adjList[curVert])
            isForbidden[x]++;

        ret = std::max(ret, 1+maxIndepSet(curId+1, vertList, isForbidden, adjList));

        for (const int x : adjList[curVert])
            isForbidden[x]--;
    }
    return ret;
}


==> Source-discharging/gui.cpp <==
#include "gui.hh"
#include <iostream>
#include <X11/Xlib.h>
#include <cairo/cairo.h>
#include <cairo/cairo-xlib.h>

Display *display;
cairo_surface_t *cairoSurf;
cairo_t *ctx;
Window window;


int launch_gui(const Graph &g)
{
        int x = 600, y = 600;
        int screen;

        if ((display = XOpenDisplay(NULL)) == NULL)
            exit(1);
        screen = DefaultScreen(display);
        window = XCreateSimpleWindow(display, DefaultRootWindow(display),
                0, 0, x, y, 0, 0, 0xffffff);
        XSelectInput(display, window, ButtonPressMask | ButtonReleaseMask | KeyPressMask);

        XMapWindow(display, window);

        cairoSurf = cairo_xlib_surface_create(display, window,
                DefaultVisual(display, screen), x, y);

        cairo_xlib_surface_set_size(cairoSurf, x, y);

        ctx = cairo_create(cairoSurf);

        g.cairo_draw(ctx);
        cairo_surface_flush(cairoSurf);
        XFlush(display);

    return 0;
}


int main_interaction(const Graph &g, int &interacMode)
{
    XEvent event;

    if (interacMode == I_DISABLED)
        return I_DISABLED;
    else
    {
        XClearWindow(display, window);
        g.cairo_draw(ctx);
        cairo_surface_flush(cairoSurf);


        XKeyEvent *kev = &event.xkey;
        bool goOn = true;
        while (goOn)
        {
            if (interacMode == I_AUTO)
                goOn = XCheckWindowEvent(display, window, KeyPressMask, &event);
            else
                XNextEvent(display,&event);

            if (kev->keycode == XKeysymToKeycode(display, XStringToKeysym("B")))
            {
                if (interacMode == I_STEP)
                    goOn = false;
                else
                    interacMode = I_STEP;
            }

            else if (interacMode == I_STEP && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("C")))
                return BRANCH_DISCARD;

            else if (interacMode == I_STEP && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("A")))
            {
                goOn = false;
                interacMode = I_AUTO;
            }
            else if (interacMode == I_STEP && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("D")))
            {
                goOn = false;
                interacMode = I_DISABLED;
                XDestroyWindow(display, window);
            }

        }

    }
    return BRANCH_OK;
}


==> Source-discharging/main.cpp <==
#include <iostream>
#include <cstdlib>
#include <vector>
#include <string>
#include <sstream>
#include <algorithm>
#include <utility>
#include <csignal>
#include <fstream>
#include <sys/resource.h>
#include <signal.h>
#include <execinfo.h>

#include "DischargingPb.hh"
#include "Graph.hh"
#include "test.hh"
#include "read.hh"
#include "exploration.hh"
#include "reducibility.hh"
#include "gui.hh"


std::vector<Graph> listSeenGraphs;
bool listGraphs = false;

bool is_discardable(const Graph &g)
{
    return false;
}

std::pair<int, int> compute_weight(const Graph &g, int iV)
{
    return std::make_pair(10*(6-g._verts[iV]._sumMaxDeg), 10*(6-g._verts[iV]._sumMinDeg));
}


int D_MIN = 5, D_INFINI = 12;
int displayLvl = 0, verboseLvl=0, interactionMode = I_DISABLED;
int maxRecLvlReduceEnumSmaller = 0;
bool disableTriangulation = false;
int main(int argc, char *argv[])
{
    //test_all(); // Do all tests.

    if (argc < 7)
    {
        std::cerr << "Not enough arguments provided.\n";
        return 1;
    }
    D_MIN = atoi(argv[1]), D_INFINI = atoi(argv[2]);

    int d0Min = atoi(argv[3]), d0Max = atoi(argv[4]);

    verboseLvl = atoi(argv[5]);
    displayLvl = atoi(argv[6]);

    for (int deg = d0Min; deg <= d0Max; deg++)
    {
        Graph gEmpty;
        std::cout << "Testing the theorem for degree " << deg << " for the first vertex" << std::endl;
        DischargingPb pb(gEmpty, D_MIN, D_INFINI, deg, deg, 2, 5, false, is_discardable, compute_weight, "rules-list.txt", "reducible-list.txt");

        pb.is_theorem_true(maxRecLvlReduceEnumSmaller);
    }

    exit(0);



    // Checking if we can reduce the reducible graphs.
    Graph gEmpty;
    DischargingPb pb(gEmpty, D_MIN, D_INFINI, 5, 5, 2, 5, false, is_discardable, compute_weight, "rules-list.txt", "reducible-list.txt");

    int cptErr = 0;
    for (int i = 0; i < pb._forbiddenGraphs.size(); i+=1)
    {
        maxRecLvlReduceEnumSmaller = 0;
        Graph curG = get_free_completion(pb._forbiddenGraphs[i]);
        std::vector<int> crownList;
        get_known_crown(curG, crownList);
        std::cerr << "CURRENTLY Graph " << i << " out of " << pb._forbiddenGraphs.size() << std::endl;
        bool ok = is_reducible(curG, 4, crownList, 5);
        if (!ok)
        {
            cptErr++;
            std::cout << "Could not show graph  " << i << " is reducible." << std::endl;
        }
    }
    std::cout << cptErr << " erreurs :'(" << std::endl;
    exit(0);


    // Printing pdfs of reducible configurations and rules.


    const std::string ext(".pdf");
    const std::string dir("reducePdf/");
    for (int i = 0; i < pb._forbiddenGraphs.size(); i++)
    {
        const std::string extR(".pdf");
        const std::string dirR("reduciblePdf/");
        std::stringstream nb;
        nb << i;
        const std::string name = dir+nb.str()+ext;
        pb._forbiddenGraphs[i].display(name.c_str());
    }



    const std::string dirR("rulesPdf/");
    for (int i = 0; i < pb._rules.size(); i++)
    {
        const std::string extR(".pdf");
        const std::string dirR("rulesPdf/");
        std::stringstream nb;
        nb << i;
        const std::string name = dirR+nb.str()+extR;
        pb._rules[i].display(name.c_str());
    }

    return 0;
}


==> Source-discharging/misc.cpp <==
#include "misc.hh"
#include <cassert>
#include <iostream>


void find_min_word_rotation(const std::vector<int> &word, std::vector<int> &ans, const int size)
{
    int bstShift = 0;

    for (int i = 0; i < size; i++)
        ans[i] = word[i];

    for (int shift = 1; shift < size; shift++)
    {
        int i = 0;
        while (i < size && word[(i+shift)%size] == word[(i+bstShift)%size])
            i++;

        if (i < size && word[(i+shift)%size] < word[(i+bstShift)%size])
            bstShift = shift;
    }

    for (int i = 0; i < size; i++)
        ans[i] = word[(i+bstShift)%size];
}


// Code inspired by http://www.eternallyconfuzzled.com/tuts/algorithms/jsw_tut_hashing.aspx.
unsigned hash(const std::vector<int> &array, const int size)
{
    unsigned h = 0;
    int i;

    for (i = 0; i < size; i++)
        h ^= (h << 5) + (h >> 2) + array[i];

    return h;
}


void compute_rotations_and_symmetries(std::vector<std::vector<std::vector<int>>> &list)
{
    const std::vector<std::vector<int>> initialList = list[0];
    std::vector<std::vector<int>> curShiftingList = list[0]; // Affectation to have right size.
    const int nbVert = initialList[0].size(), nbElements = initialList.size();

    for (int shift = 1; shift < nbVert; shift++)
    {
        for (int idElt = 0; idElt < nbElements; idElt++)
        {
            for (int idVert = 0; idVert < nbVert; idVert++)
            {
                curShiftingList[idElt][idVert] =
                initialList[idElt][(idVert+shift)%nbVert];
            }
        }

        list.push_back(curShiftingList);

        // Now we make the symmetry:
         for (int idElt = 0; idElt < nbElements; idElt++)
         {
            for (int idVert = 0; idVert < nbVert; idVert++)
            {
                if ((nbVert-idVert)%nbVert < 0)
                {
                    std::cerr << "will never happen: in compute_rotations_and_symmetries";
                    exit(1);
                }
                curShiftingList[idElt][idVert] = list.back()[idElt][(nbVert-idVert)%nbVert];
            }
        }

         list.push_back(curShiftingList);
    }
}

void *safe_malloc(const int size)
{
    void* ptr = malloc(size);

    assert(ptr);
    return ptr;
}

void *safe_calloc(const int nbElem, const int size0)
{
    void* ptr = calloc(nbElem, size0);

    assert(ptr);
    return ptr;
}



==> Source-discharging/python-proof-of-concept.py <==
import Graph
import sys


def is_user_discardable(g):
    # Fill this code for user-defined discardability criteria.
    return False

def compute_weight(g, i):
    d = g.get_min_degree(i)
    D = g.get_max_degree(i)
    return (10*(6-D), 10*(6-d))

g = Graph.Graph("")
dMin = int(sys.argv[1])
dMax = int(sys.argv[2])
dMin0 = int(sys.argv[3])
dMax0 = int(sys.argv[4])

for deg in range(dMin0, dMax0+1):
    dischPb = Graph.DischargingPb(g, dMin, dMax, deg, deg, 2, 5, False, is_user_discardable, compute_weight, "rules-list.txt", "reducible-list.txt")
    print("Now testing the theorem with degree " + str(deg) + " for v0")
    dischPb.is_theorem_true(5)


==> Source-discharging/read.cpp <==
#include "read.hh"
#include "Graph.hh"
#include <string>
#include <fstream>
#include <sstream>
#include <list>
#include <cmath>
#include <set>
#include <iostream>

struct EdgeDone
{
    int _neighb;
    int _idEdge;
    double angle;

    EdgeDone() {}
    EdgeDone(const int a, const int b, const double c): _neighb(a), _idEdge(b), angle(c) {}
};


inline double norm(int dx, int dy)
{
    return sqrt(dx*dx+dy*dy);
}


inline double dotProduct(int dx1, int dy1, int dx2, int dy2)
{
    return dx1*dx2+dy1*dy2;
}


inline double crossProduct(int dx1, int dy1, int dx2, int dy2)
{
    return dx1*dy2-dx2*dy1;
}


void read_unavoidable(std::vector<Graph> &graphList, std::string filename)
{
    if (filename.size() == 0)
        filename = "unavoidable.conf";

    std::ifstream f;
    f.open(filename);
    if (!f.is_open())
    {
        std::cerr << "Invalid filename for reducibility list" << std::endl;
        exit(1);
    }

    // Adjacencies of the vertices
    std::vector<std::vector<int>> adjList;
    std::vector<int> degreeInRing;
    std::vector<int> corresVert;

    std::string lin;
    while (std::getline(f, lin))
    {
        Graph g;

        //List of edges done by vertex, ordered by cos
        std::vector<std::list<EdgeDone>> neighbDone;
        std::vector<int> x, y;


        int ringSize, nbVert;
        f >> nbVert >> ringSize;

        nbVert -= ringSize;
        std::getline(f, lin);
        int sizeXSet = 0;
        f >> sizeXSet;
        std::getline(f, lin);
        for (int i = 0; i < ringSize; i++)
            std::getline(f, lin);

        corresVert.resize(nbVert);
        adjList.clear();
        adjList.resize(nbVert);
        degreeInRing.clear();
        degreeInRing.resize(nbVert);
        for (int i = 0; i < nbVert; i++)
            degreeInRing[i] = 0;

        for (int i = 0; i < nbVert; i++)
        {
            int id;
            int deg;
            f >> id >> deg;

            for (int j = 0; j < deg; j++)
            {
                int v;
                f >> v;
                if (v > ringSize)
                    adjList[id-ringSize-1].push_back(v-ringSize-1);
                else
                    degreeInRing[id-ringSize-1]++;
            }
        }


        int pos;
        for (int i = 0; i < ringSize; i++)
            f >> pos;

        x.resize(nbVert);
        y.resize(nbVert);
        for (int i = 0; i < nbVert; i++)
        {
            f >> pos;
            y[i] = pos%1024;
            x[i] = pos/1024;
        }

        neighbDone.clear();
        neighbDone.resize(nbVert);

        for (int u = 0; u < nbVert; u++)
        {
            // Iterator to store the position of the new edge in the edge list of u.
            std::list<EdgeDone>::iterator itDoneU = neighbDone[u].begin();

            int firstNeighb;

            // Sets the reference edge to compute the cosines.
            if (neighbDone[u].empty())
                firstNeighb = adjList[u][0];
            else
                firstNeighb = neighbDone[u].begin()->_neighb;

            // Remaining edges to do, automatically sorted by cosine.
            std::set<std::pair<double, int>> toDoEdges;
            const int dxFirst = x[firstNeighb]-x[u], dyFirst = y[firstNeighb]-y[u];
            const double distFirst = norm(dxFirst, dyFirst);

            for (int v : adjList[u])
            {
                if (v > u) // Else this edge was done.
                {

                    const double cos = dotProduct(x[v]-x[u], y[v]-y[u], dxFirst, dyFirst)/(norm(x[u]-x[v], y[u]-y[v])*distFirst);

                    const int sinSign = crossProduct(dxFirst, dyFirst, x[v]-x[u], y[v]-y[u]);

                    double ang = acos(cos);
                    if (dxFirst == x[v]-x[u] && dyFirst == y[v]-y[u])
                        ang = 0;
                    if (sinSign < 0)
                        ang = 2*M_PI-ang;
                    toDoEdges.insert(std::make_pair(ang, v));
                }
            }

            for (auto &e : toDoEdges)
            {
                const int v = e.second;
                int idPred, iPredU = -1;

                if (!neighbDone[u].empty())
                {
                    while (itDoneU != neighbDone[u].end() && e.first > itDoneU->angle)
                        ++itDoneU;

                    --itDoneU;
                    iPredU = itDoneU->_idEdge;
                    ++itDoneU;
                }

                double curAng = 0;
                std::list<EdgeDone>::iterator itDoneV = neighbDone[v].begin();

                if (neighbDone[v].empty())
                {
                    corresVert[g._verts.size()] = v;
                    idPred = -1;
                }
                else
                {
                    double curDist = norm(x[v]- x[u], y[v]-y[u]);
                    int curFirstNeighb = neighbDone[v].begin()->_neighb;
                    int curDx = x[curFirstNeighb]-x[v], curDy = y[curFirstNeighb]-y[v];
                    double curCos = dotProduct(curDx, curDy, x[u]-x[v], y[u]-y[v])/(norm(curDx, curDy)*curDist);
                    double curSinSign = crossProduct(curDx, curDy, x[u]-x[v], y[u]-y[v]);

                    curAng = acos(curCos);
                    if (curSinSign < 0)
                        curAng = 2*M_PI-curAng;

                    while (itDoneV != neighbDone[v].end() && curAng > itDoneV->angle)
                        ++itDoneV;
                    --itDoneV;
                    idPred = itDoneV->_idEdge;
                    ++itDoneV;
                }

                int idNewEdge;
                if (iPredU == -1)
                {
                    idNewEdge = g.make_first_edge();
                    corresVert[0] = u;
                    corresVert[1] = v;
                }
                else
                    idNewEdge = g.make_edge(iPredU, idPred);

                g._edges[idNewEdge]._degMax = 0;
                g._edges[idNewEdge+1]._degMax = 0;

                g._edges[idNewEdge]._degMin = 0;
                g._edges[idNewEdge+1]._degMin = 0;


                neighbDone[u].insert(itDoneU, EdgeDone(v, idNewEdge, e.first));
                neighbDone[v].insert(itDoneV, EdgeDone(u, idNewEdge+1, curAng));
            }
            toDoEdges.clear();
        }

        std::vector<std::vector<int>> iUnknownEdge;
        iUnknownEdge.resize(nbVert);

        for (size_t e = 0; e < g._edges.size(); e++)
        {
            if (!g.is_triangle(e))
                iUnknownEdge[g._edges[e]._origin].push_back(e);
            g._edges[e]._degMin = 0;
            g._edges[e]._degMax = 0;
        }

        for (int v = 0; v < nbVert; v++)
        {
            g._verts[v]._sumMinDeg = adjList[corresVert[v]].size()+degreeInRing[corresVert[v]];
            g._verts[v]._sumMaxDeg = g._verts[v]._sumMinDeg;
            if (iUnknownEdge[v].size() == 1)
            {
                g._edges[iUnknownEdge[v][0]]._degMin = degreeInRing[corresVert[v]];
                g._edges[iUnknownEdge[v][0]]._degMax = degreeInRing[corresVert[v]];
                degreeInRing[corresVert[v]] = 0;
                iUnknownEdge[v].pop_back(); // Now it is empty.
            }
        }

        std::vector<int> degreeRingCorres(degreeInRing);
        for (int v = 0; v < nbVert; v++)
            degreeRingCorres[v] = degreeInRing[corresVert[v]];

        genDegrees(graphList, g, iUnknownEdge, degreeRingCorres, 0, 0);
        std::getline(f, lin);
        std::getline(f, lin);
    }

    std::cerr << graphList.size() << " different graphs generated taking into account the degree stuff." << std::endl;
}


/*  Assumes that there is no vector of size 1 in edgesToDo, ie all vertices with unique choice
 * for filling the degree gap have been treated. */
void genDegrees(std::vector<Graph> &reduceList, Graph &g, const std::vector<std::vector<int>> &edgesToDo, std::vector<int> missingDegrees, int posVertex, int posEdge)
{
    const int nbVert = missingDegrees.size();

    while (posVertex < nbVert && edgesToDo[posVertex].empty())
    {
        posEdge = 0;
        posVertex++;
    }

    if (posVertex == nbVert)
        reduceList.push_back(g);

    else if (posEdge+1 == edgesToDo[posVertex].size())
    {
        g._edges[edgesToDo[posVertex][posEdge]]._degMin += missingDegrees[posVertex];
        g._edges[edgesToDo[posVertex][posEdge]]._degMax += missingDegrees[posVertex];

        genDegrees(reduceList, g, edgesToDo, missingDegrees, posVertex+1, 0);

        g._edges[edgesToDo[posVertex][posEdge]]._degMin -= missingDegrees[posVertex];
        g._edges[edgesToDo[posVertex][posEdge]]._degMax -= missingDegrees[posVertex];
    }

    else
    {
        const int prevMissing = missingDegrees[posVertex];
        for (int i = 0; i < prevMissing-1; i++)
        {
            missingDegrees[posVertex]--;
            g._edges[edgesToDo[posVertex][posEdge]]._degMin++;
            g._edges[edgesToDo[posVertex][posEdge]]._degMax++;

            genDegrees(reduceList, g, edgesToDo, missingDegrees, posVertex, posEdge+1);

        }

        // We put all the degree gap here, we change vertex.
        missingDegrees[posVertex] = prevMissing;
    }

}


// Technical, due to the encoding of the configurations.
inline void getBetaDelta(int &b, int &d, const int nb)
{
    d = nb%10;
    if (nb < 10)
        b = d;
    else
        b = nb/10;
    if (d == 9)
        d = 40;
    if (b == 9)
        b = 40;
}


void read_rules(std::vector<Graph> &graphList, std::string filename)
{
    if (filename.size() == 0)
        filename = "rules.conf";

    std::ifstream f;
    f.open(filename);

    std::string fooStr;
    if (!f.is_open())
    {
        std::cerr << "Invalid filename for rules list" << std::endl;
        exit(1);
    }

    int cpt = 0;
    const int idTrigNeighb[17][2] = {{-1, -1}, {-1, -1}, {0, 1}, {1, 0}, {0, 2},
        {3, 0}, {2, 1}, {1, 3}, {4, 2}, {3, 5},
        {8, 2}, {3, 9}, {0, 4}, {0, 12}, {5, 0},
        {6, 1}, {15, 1}};

    // We read the right number of rules: 32 but the first one is in two copies.
    while (cpt != 34)
    {
        Graph g;
        int corresVert[17];
        int degs[17];
        int minDegs[17], maxDegs[17];
        for (int i = 0; i < 17; i++)
        {
            corresVert[i] = -1;
            degs[i] = 0;
        }

        int foo, nb1, nb2;
        int b1, b2, d1, d2;
        // List of edges done by vertex, ordered by cos.
        while (true)
        {
            std::getline(f, fooStr);
            std::stringstream lin(fooStr);
            if (fooStr.find("invert") != std::string::npos)
            {
                Graph lastG = graphList.back();
                lastG.invert_sense_rotation_edges();
                graphList.push_back(lastG);
            }
            lin >> foo >> nb1 >> nb2;

            if (!lin.fail())
                break;
        }

        getBetaDelta(b1, d1, nb1);
        getBetaDelta(b2, d2, nb2);
        minDegs[0] = b1;
        minDegs[1] = b2;
        maxDegs[0] = d1;
        maxDegs[1] = d2;

        g.make_first_edge();
        corresVert[0] = 0;
        corresVert[1] = 1;
        degs[0]++;
        degs[1]++;

        std::getline(f, fooStr);
        std::stringstream lin(fooStr);

        int vRead, nb, b, d;
        while (lin >> vRead >> nb)
        {
            getBetaDelta(b, d, nb);

            const int v = g._verts.size();
            if (corresVert[vRead] == -1)
            {
                corresVert[vRead] = v;
                minDegs[v] = b;
                maxDegs[v] = d;
            }

            const int u1 = corresVert[idTrigNeighb[vRead][0]];
            const int u2 = corresVert[idTrigNeighb[vRead][1]];
            int iE1, iE2 = g._verts[u2]._iFstEdge;

            while (g._edges[g._edges[iE2]._iSndHalf]._origin != u1)
                iE2 = g.succ_edge(iE2);
            iE1 = g.pred_edge(g._edges[iE2]._iSndHalf);

            const int iEV = g.make_edge(iE2, -1)+1;
            g.make_edge(iEV, iE1);

            degs[v]+=2;
            degs[u1]++;
            degs[u2]++;


            if (degs[u1] == minDegs[u1] && degs[u1] == maxDegs[u1])
            {
                int iEVU1 = g.succ_edge(g._verts[v]._iFstEdge);
                int iEUV1 = g._edges[iEVU1]._iSndHalf;

                int iENeighb = g.pred_edge(g._edges[g.pred_edge(iEUV1)]._iSndHalf);
                g.make_edge(iEVU1, iENeighb);
                degs[v]++;
                degs[g._edges[iENeighb]._origin]++;

            }



            if (degs[u2] == minDegs[u2] && degs[u2] == maxDegs[u2])
            {
                int iEVU2 = g._verts[v]._iFstEdge;
                int iEU2V = g._edges[iEVU2]._iSndHalf;

                int iENeighb = g._edges[g.succ_edge(iEU2V)]._iSndHalf;

                g.make_edge(g.succ_edge(iEVU2), iENeighb);
                degs[v]++;
                degs[g._edges[iENeighb]._origin]++;
            }
        }



        setDegreesRule(g, minDegs, maxDegs, degs);
        graphList.push_back(g);
        cpt++;

    }

    Graph lastG = graphList.back();
    lastG.invert_sense_rotation_edges();
    graphList.push_back(lastG);

    for (Graph &g : graphList)
    {
        for (int v = 0; v < g._verts.size(); v++)
        {
            std::pair<int, int> degs = g.compute_degree(v);
            g._verts[v]._sumMinDeg = degs.first;
            g._verts[v]._sumMaxDeg = degs.second;
        }
    }


    std::cerr << graphList.size() << " different graphs generated taking into account the degree stuff." << std::endl;
}


void setDegreesRule(Graph &g, int minDegs[], int maxDegs[], int degs[])
{
    for (int iE = 0; iE < g._edges.size(); iE++)
    {
        Graph::HalfEdge &e = g._edges[iE];
        const int u = e._origin;
        if (g.is_triangle(iE))
        {
            e._degMin = 0;
            e._degMax = 0;
        }
        else
        {
            e._degMin = minDegs[u]-degs[u];
            e._degMax = maxDegs[u]-degs[u];
        }

    }

    if (g._edges.size() == 6)
    {
        int iE = 1;
        for (int i = 0; i < 3; i++)
        {
            Graph::HalfEdge &e = g._edges[iE];
            const int u = e._origin;
            e._degMin = minDegs[u] - degs[u];
            e._degMax = maxDegs[u] - degs[u];

            iE = g.succ_edge(iE);
            iE = g._edges[iE]._iSndHalf;
        }
    }

}


==> Source-discharging/reducibility.cpp <==
//TODO: partTheta1 et partTheta2: switcher... premier intervalle de partTheta1 doit être le plus petit => lowTheta, highTheta


#include <cstring>
#include <algorithm>
#include <queue>
#include <sstream>
#include <string>

#include "exploration.hh"
#include "reducibility.hh"
#include "misc.hh"
#include <map>
#include <unordered_map>

extern int maxRecLvlReduceEnumSmaller;


bool isGreedilyCol(const std::vector<std::vector<int>> &adjList, int curVert, int nbCol, std::vector<int> &colour, std::vector<int> &markedCol)
{
    const int nbVert = adjList.size();

    while (curVert != nbVert
            && colour[curVert] != 0)
        curVert++; // This is a vertex already coloured.

    if (curVert == nbVert)
        return true;

    for (const int x : adjList[curVert])
        markedCol[colour[x]] = curVert;

    int col = 1;
    while (markedCol[col] == curVert) // No bug here because the cell [nbCol+1] = -1.
        col++;
    if (col == nbCol+1)
        return false;

    colour[curVert] = col;

    return isGreedilyCol(adjList, curVert, nbCol, colour, markedCol);
}


bool isExhaustiveCol(const std::vector<std::vector<int>> &adjList, int curVert, int nbCol, std::vector<int> &colour, std::vector<int> &markedCol, int& idCurColouring)
{
    idCurColouring++;
    const int nbVert = adjList.size();

    while (curVert != nbVert && colour[curVert] != 0)
        curVert++; // This is a vertex already coloured because it is in the external face.

    if (curVert == nbVert)
        return true;

    for (const int x : adjList[curVert])
        markedCol[colour[x]] = idCurColouring;
    std::vector<int> okCol;
    for (int col = 1; col <= nbCol; col++)
        if (markedCol[col] != idCurColouring) // Work only if idCurColoring never overflows.
            okCol.push_back(col);

    bool found = false;
    for (const int col : okCol)
    {
        colour[curVert] = col;
        if (isExhaustiveCol(adjList, curVert+1, nbCol, colour, markedCol, idCurColouring))
        {
            found = true;
            break;
        }
    }
    colour[curVert] = 0;

    return found;
}


void get_false_and_ok_colouring_lists(const Graph &g, const int nbCol, const std::vector<int> &crownVerts, std::vector<std::vector<int>> &okColListRet, std::vector<std::vector<int>> &falseColListRet)
{
    std::vector<std::vector<int>> adjList = g.get_adjacency_list();
    const int nbVert = g._verts.size();

    std::vector<bool> isCrownVert(nbVert, false);
    for (const int x : crownVerts)
        isCrownVert[x] = true;

    std::vector<int> colour(nbVert), markedCol(nbCol+2);
    markedCol[nbCol+1] = -1; // Small trick to make work a loop in colouring functions.

    /* Maybe for the graph we test reducibility we launch enum_false_colourings on each
     * vertex, in both direction (symmetry), and then this graph is reducible if one of
     * its sets of false colourings is included in the one of a candidate.*/
    for (int c1 = 1; c1 <= 1+0*nbCol; c1++)
    {
        for (int c2 = 2; c2 <=2+0*nbCol; c2++)
        {
            if (c1 != c2)
            {
                colour[crownVerts[0]] = c1;
                colour[crownVerts[1]] = c2;
                enum_false_and_ok_colourings(adjList, 2, nbCol, crownVerts, okColListRet, falseColListRet, isCrownVert, colour, markedCol);
            }
        }
    }
}


// Never curPos == 0. Colour for first vertex is 1, for second vertex is 2.
void enum_false_and_ok_colourings(const std::vector<std::vector<int>> &adjList, int curPos, const int nbCol, const std::vector<int> &crownVerts, std::vector<std::vector<int>> &okColouringsLst, std::vector<std::vector<int>> &falseColouringsLst, const std::vector<bool> &isCrownVert, std::vector<int> &colour, std::vector<int> &markedCol)
{
    /* All the vertices of the crown are coloured, we now check if this colouring is extendable
     * to the rest of the graph. First greedily, in case, because it is (way?) faster. */
    if (curPos == crownVerts.size())
    {
        std::vector<int> crownColouring(crownVerts.size());
        for (int i = 0; i < crownVerts.size(); i++)
            crownColouring[i] = colour[crownVerts[i]];


		/* First we test that the current colouring is compatible with the possible edges
		 * inside the crown. */
        bool isOK = true;
        for (int v : crownVerts)
        {
            for (int neighb : adjList[v])
            {
                if (isCrownVert[neighb] && colour[neighb] == colour[v])
                {
                    isOK = false;
                    break;
                }
            }
            if (!isOK)
                break;
        }

        if (!isOK)
        {
            falseColouringsLst.push_back(crownColouring);
            return;
        }
        else
        {
            std::fill(markedCol.begin(), markedCol.end(), -1); // Before was only until nbCol+1.
            for (int v = 0; v < adjList.size(); v++)
                if (!isCrownVert[v])
                    colour[v] = 0;
            if (!isGreedilyCol(adjList, 0, nbCol, colour, markedCol))
            {
                std::fill(markedCol.begin(), markedCol.end(), -1); // Before was until nbCol+2.
                for (int v = 0; v < adjList.size(); v++)
                    if (!isCrownVert[v])
                        colour[v] = 0;

                int fooNbColouring = 0;

                // Exhaustive colouring
                if (!isExhaustiveCol(adjList, 0, nbCol, colour, markedCol, fooNbColouring))
                {
                    isOK = false;
                    falseColouringsLst.push_back(crownColouring);
                }
            }
            if (isOK)
                okColouringsLst.push_back(crownColouring);
        }
    }

    /* We try all possible colours for the current vertex and in each case we call the
     * function recursively. */
    else if (curPos < crownVerts.size())
    {
        // Should be ok: we begin with 3rd vertex.
        const int prevCol = colour[crownVerts[curPos-1]];
        const int nextCol = (curPos+1 != crownVerts.size() ? 0 : colour[crownVerts[0]]);
        for (int curCol = 1; curCol <= nbCol; curCol++)
        {
            if (curCol != prevCol && curCol != nextCol)
            {
                colour[crownVerts[curPos]] = curCol;
                enum_false_and_ok_colourings(adjList, curPos+1, nbCol, crownVerts, okColouringsLst, falseColouringsLst, isCrownVert, colour, markedCol);
            }
        }
        colour[crownVerts[curPos]] = 0;
    }
}


/* Returns a list of the vertices in the crown defining a known interior... but we assume
 * there is only one unknown face. Returns true if this is true, false otherwise. */
bool get_known_crown(const Graph &g, std::vector<int> &crownVerts)
{
    int bestIE = -1, bestCrownSize = 0;
    int nbUnknown = 0; // Number of angles whose intervals are not [0,0].

    for (const Graph::HalfEdge &e : g._edges)
        if (e._degMax > 0)
            nbUnknown++;

    std::vector<bool> isSeen(g._edges.size(), false);
    for (int iE0 = 0; iE0 < g._edges.size(); iE0++)
    {
        if (g._edges[iE0]._degMax > 0 && !isSeen[iE0])
        {
            int iE = iE0;
            int cptCurFaceSize = 0;
            int cptCurUnknown = 0;
            do
            {
                cptCurFaceSize++;
                if (g._edges[iE]._degMax > 0)
                    cptCurUnknown++;
                isSeen[iE] = false;

                iE = g._edges[g._edges[iE]._iSucc]._iSndHalf;
            } while(iE != iE0);

            if (cptCurUnknown == nbUnknown && cptCurFaceSize >= bestCrownSize)
            {
                bestCrownSize = cptCurFaceSize;
                bestIE = iE0;
            }
        }
    }

    if (bestIE == -1)
        return false; // There is no such a face meeting our requirements.

    crownVerts.resize(0); // Just in case, should be empty.
    crownVerts.reserve(bestCrownSize);

    int iE = bestIE;
    isSeen.assign(isSeen.size(), false);

    do
    {
        const int curVert = g._edges[iE]._origin;
        if (!isSeen[curVert])
        {
            isSeen[curVert] = true;
            crownVerts.push_back(g._edges[iE]._origin);
        }
        iE = g._edges[g._edges[iE]._iSucc]._iSndHalf;

    } while (iE != bestIE);
    return true;
}


bool enum_and_test_smaller_graphs(const Graph& curG, const int nbCol, const std::vector<int> &crownVerts, const std::vector<std::vector<std::vector<int>>> &candidateFalseColourings, const int sizeLimit, int curMinSize, const int recLvl, int sscSize)
{
    if (recLvl > maxRecLvlReduceEnumSmaller)
    {
        maxRecLvlReduceEnumSmaller = recLvl;
        if (recLvl >= 20000)
            std::cout << "New recursion level: " << recLvl << std::endl;
    }
    curMinSize = curG.get_min_size_2();

    if (curMinSize > sizeLimit)
        return false; // For trivial cases...
    /* Empty vector to be used as reducible list, or rule list, to get
     * all the extensions from get_extensions, including the reducible ones. */
    std::vector<Graph> fooVectGraph;
    std::vector<std::pair<int, int>*> fooVectPair;


    const int nbEdge = curG._edges.size();
    const int nbVert = curG._verts.size();
    //We test: the graph is finished, or at least each vertex has its minimum degree
    if (curMinSize == nbEdge+2*nbVert)
    {
        std::vector<std::vector<int>> curFalseColList;
        std::vector<std::vector<int>> curOkColList;
        get_false_and_ok_colouring_lists(curG, nbCol, crownVerts, curOkColList, curFalseColList);

        auto itBegCurGCols = curFalseColList.begin(), itEndCurGCols = curFalseColList.end();
        for (auto &candColList : candidateFalseColourings)
        {
            bool isOk = true;
            for (const std::vector<int> &curColVect : candColList)
            {
                if (std::find(itBegCurGCols, itEndCurGCols, curColVect) == itEndCurGCols)
                {
                    isOk = false;
                    break;
                }
            }

            if (isOk)
            {
                std::cout << "FOUND SMALLER: \n";
                curG.print_info_graph();
                return true;
            }
        }
    }
    int iE = 0;
    while (iE < nbEdge && curG._edges[iE]._degMax <= 0)
        iE++;
    if (iE == nbEdge)
        return false;
    static int idG= 0;
    idG++;
    std::vector<int> extensionDiffSize;
    std::vector<std::vector<int>> angleToExplore = {{iE}};
    std::vector<Graph> extensionList;
    get_extensions(curG, fooVectGraph, fooVectPair, angleToExplore, extensionList, sizeLimit-curMinSize, &extensionDiffSize, idG, sscSize);

    for (int iExt = 0; iExt < extensionList.size(); iExt++)
    {
        const bool ret = enum_and_test_smaller_graphs(extensionList[iExt], nbCol, crownVerts, candidateFalseColourings, sizeLimit, curMinSize+extensionDiffSize[iExt], recLvl+1, sscSize);
        if (ret)
            return true;
    }
    return false;
}


int is_reducible(const Graph &candidate, const int nbCol, const std::vector<int> &crownVerts, int sscSize)
{
    std::cout << "Crown vertices: ";
    for (int i = 0; i < crownVerts.size(); i++)
        std::cout << crownVerts[i] << ' ';
    std::cout << std::endl;


    int nbCrownVert = crownVerts.size();
    // Each cell of the outer vector corresponds to a rotation/symmetry of the crown.
    std::vector<std::vector<int>> candidateFalseColVect;
    // Each cell of the outer vector corresponds to a rotation/symmetry of the crown.
    std::vector<std::vector<int>> candidateTrueColVect;
    get_false_and_ok_colouring_lists(candidate, nbCol, crownVerts, candidateTrueColVect, candidateFalseColVect);

    std::vector<std::vector<std::vector<int>>> candidateAllFalseCol;
    candidateAllFalseCol.push_back(candidateFalseColVect);

    /* Here we should replace candidateAllFalseCol by what is returned by maximal
     * consistency. */
    int nbPrevFalse = candidateFalseColVect.size();
    candidateFalseColVect = get_maximal_consistent_colouring_subset(candidateFalseColVect, candidateTrueColVect);
    if (candidateFalseColVect.empty())
        return 2;
    else
        return 1;

    compute_rotations_and_symmetries(candidateAllFalseCol);
    return false; // We do not do the other (slow) test.
    /* Now looking for smaller graphs with same crown. Very slow. */

    Graph g0;
    g0.make_first_edge();
    int iE = 1;
    for (int i = 0; i < nbCrownVert-2; i++)
        iE = g0.make_edge(iE, -1)+1;
    iE = g0.make_edge(iE, 0)+1;

    for (int i = 0; i < g0._edges.size(); i+=2)
    {
        g0._edges[i]._degMin = 0;
        g0._edges[i+1]._degMin = 0;

        g0._edges[i]._degMax = D_INFINI-2; // Because it already has two edges.
        /* Small hack so that this edge is not considered a problem for making free
         * triangles, but will never be used to extend the graph. */
        g0._edges[i+1]._degMax = -1;
    }

    for (int v = 0; v < g0._verts.size(); v++)
    {
        std::pair<int, int> degs = g0.compute_degree(v);
        g0._verts[v]._sumMinDeg = degs.first;
        // For the degmax = -1 of exactly one of its two edges.
        g0._verts[v]._sumMaxDeg = degs.second;
    }

    const int candidateSize = candidate._edges.size()+2*candidate._verts.size();
    const int minSizeG0 = g0._edges.size()+g0._verts.size()*2;

    std::vector<int> crownVertsExplore(crownVerts.size());

    for (int i = 0; i < crownVerts.size(); i++)
        crownVertsExplore[i] = i;

    bool isRed = enum_and_test_smaller_graphs(g0, nbCol, crownVertsExplore, candidateAllFalseCol, candidateSize-1, minSizeG0, 0, sscSize);
    // -1 because if the size is equal, then we have improved nothing.
    return isRed;
}


/* Returns the free completion of a given graph (for instance, the reducible graphs of the
 * original proof). */
Graph get_free_completion(const Graph& g)
{
    Graph gAns(g);
    std::vector<int> crownVerts;
    if (!get_known_crown(g, crownVerts))
    {
        std::cerr << "ERROR: impossible to find the known crown in the free completion function" << std::endl;
        exit(1);
    }
    for (int v : crownVerts)
    {
        int iE = gAns._verts[v]._iFstEdge;
        while (gAns._edges[iE]._degMin == 0)
        {
            iE = gAns._edges[iE]._iSucc;
            if (iE == gAns._verts[v]._iFstEdge)
                break;
        }
        int nbToAdd = gAns._edges[iE]._degMin;

        while (nbToAdd != 0)
        {
            iE = gAns.make_edge(iE, -1);
            nbToAdd--;
        }

        gAns.make_free_triangles();
    }

    return gAns;
}


void get_pos_of_non_unit_chains_with_two_letters(const int l1, const int l2, const std::vector<int> &word, std::vector<std::pair<int, int>> &ans)
{
    const int length = word.size();
    if (length == 0)
        return;

    int pos1 = 0, pos2 = length;
    if ((word[0] == l1 || word[0] == l2) && (word[length-1] == l1 || word[length-1] == l2))
    {
        while (pos1 < length-1 && (word[pos1+1] == l1 || word[pos1+1] == l2))
            pos1++;
        while (pos2 > pos1 && (word[pos2-1] == l1 || word[pos2-1] == l2))
            pos2--;

        if (pos2 == pos1)
            ans.push_back(std::make_pair(0, length-1));
        else
            ans.push_back(std::make_pair(pos2, pos1));
        pos1++;

    }


    int curBeg;
    while (pos1 < pos2)
    {
        if (word[pos1] == l1 || word[pos1] == l2)
        {
            curBeg = pos1;
            while (pos1+1 < pos2 && (word[pos1+1] == l1 || word[pos1+1] == l2))
                pos1++;
                ans.push_back(std::make_pair(curBeg, pos1));
        }
        pos1++;
    }
}


bool are_interval_pairs_intertwined(std::pair<int, int> p1, std::pair<int, int> p2, std::pair<int, int> p3, std::pair<int, int> p4)
{
    bool ans;
    if (p2.second < p2.first)
        std::swap(p1, p2);
    else if (p3.second < p3.first)
    {
        std::swap(p1,p3);
        std::swap(p2,p4);
    }
    else if (p4.second < p4.first)
    {
        std::swap(p1,p4);
        std::swap(p2,p3);
    }
    // If one interval of one pair was overlapping the end of the crown, now it is p1.

    if (p1.second < p1.first)
    {
        const int mini34 = std::min(p3.first, p4.first);
        const int maxi34 = std::max(p3.second, p4.second);


        if (p2.first < mini34 || p2.second > maxi34)
            ans =  false;
        else
            ans = true;
    }

    else
    {
        if (p2.first < p1.first)
            std::swap(p1,p2);
        if (p4.first < p3.first)
            std::swap(p3,p4);

        if (p3.first < p1.first)
        {
            std::swap(p1, p3);
            std::swap(p2,p4);
        }

        if (p2.first < p3.first || p2.first > p4.first)
            ans = false;
        else
            ans = true;
    }

    return ans;
}


/* We take the intervals of {1, secondTheta1} and the others separately. The taken vectors are
 * used to determine easily which intervals we already chose, and which is the next one. */
void gen_and_get_fitting_SP(const int secondTheta1, const std::vector<std::pair<int, int>> &theta1Intervals, const std::vector<std::pair<int, int>> &theta2Intervals, std::vector<bool> &taken1, std::vector<bool> &taken2, SignedPartition &begSP, std::vector<SignedPartition> &listSP, std::map<SignedPartition, int> &idsSP, const std::vector<int> &colouring, const int idColouring, std::vector<int> &retListFittingSP)
{
    int posTheta1 = 0, posTheta2 = 0;

    while (posTheta1 < taken1.size() && taken1[posTheta1])
        posTheta1++;


    if (posTheta1 != taken1.size())
    {
        begSP.partTheta1.push_back({});
        begSP.partTheta1.back().lowIntvals.push_back(theta1Intervals[posTheta1]);
        taken1[posTheta1] = true;


        gen_kempe_subset_and_recall_SP_building(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, idColouring, retListFittingSP, posTheta1+1, true, colouring[theta1Intervals[posTheta1].first]);
        taken1[posTheta1] = false;
        begSP.partTheta1.pop_back();
    }

    else
    {
        while (posTheta2 < taken2.size() && taken2[posTheta2])
            posTheta2++;

        if (posTheta2 != taken2.size())
        {
            begSP.partTheta2.push_back({});
            begSP.partTheta2.back().lowIntvals.push_back(theta2Intervals[posTheta2]);
            taken2[posTheta2] = true;

            gen_kempe_subset_and_recall_SP_building(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, idColouring, retListFittingSP, posTheta2+1, false, colouring[theta2Intervals[posTheta2].first]);

            taken2[posTheta2] = false;
            begSP.partTheta2.pop_back();
        }

        else
        {
            auto itFindSP = idsSP.find(begSP);
            int idBegSP;
            if (itFindSP == idsSP.end())
            {
                idBegSP = listSP.size();
                listSP.push_back(begSP);
                idsSP[begSP] = idBegSP;
            }
            else
                idBegSP = itFindSP->second;
            retListFittingSP.push_back(idBegSP);
        }
    }
}


void gen_kempe_subset_and_recall_SP_building(const int secondTheta1, const std::vector<std::pair<int, int>> &theta1Intervals, const std::vector<std::pair<int, int>> &theta2Intervals, std::vector<bool> &taken1, std::vector<bool> &taken2, SignedPartition &begSP, std::vector<SignedPartition> &listSP, std::map<SignedPartition, int> &idsSP, const std::vector<int> &colouring, const int idColouring, std::vector<int> &retListFittingSP, const int curPosTheta, const bool isTheta1, const int lowThetaCol)
{
    const std::vector<std::pair<int, int>> &intervals = isTheta1 ? theta1Intervals:theta2Intervals;
    std::vector<bool> &taken = isTheta1 ? taken1:taken2;
    const int posBegSP = isTheta1 ? begSP.partTheta1.size()-1:begSP.partTheta2.size()-1;
    SignedKempeComp &curComp = isTheta1 ? begSP.partTheta1.back():begSP.partTheta2.back();

    if (curPosTheta == intervals.size() || taken[curPosTheta])
    {
        if (curComp.lowIntvals.empty() && curComp.highIntvals.empty())
            return;

        if (!isTheta1)
        {
            for (const SignedKempeComp &comp1 : begSP.partTheta1)
            {
                if (are_kempe_comp_intertwined(comp1, curComp))
                    return;
            }
        }

        gen_and_get_fitting_SP(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, idColouring, retListFittingSP);
    }

    else
    {
        gen_kempe_subset_and_recall_SP_building(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, idColouring, retListFittingSP, curPosTheta+1, isTheta1, lowThetaCol);

        SignedKempeComp &curComp2 = isTheta1 ? begSP.partTheta1[posBegSP]:begSP.partTheta2[posBegSP];
        const std::pair<int, int> &curInterval = intervals[curPosTheta];
        const bool isLowThetaCol = colouring[curInterval.first] == lowThetaCol;

        if (isLowThetaCol)
            curComp2.lowIntvals.push_back(curInterval);
        else
            curComp2.highIntvals.push_back(curInterval);

        taken[curPosTheta] = true;

        gen_kempe_subset_and_recall_SP_building(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, idColouring, retListFittingSP, curPosTheta+1, isTheta1, lowThetaCol);

        SignedKempeComp &curComp3 = isTheta1 ? begSP.partTheta1[posBegSP]:begSP.partTheta2[posBegSP];
        if (isLowThetaCol)
                curComp3.lowIntvals.pop_back();
        else
            curComp3.highIntvals.pop_back();
        taken[curPosTheta] = false;
    }
}


bool are_kempe_comp_intertwined(const SignedKempeComp &comp1, const SignedKempeComp &comp2)
{
    const int nb1Small = comp1.lowIntvals.size(), nb1Big = comp1.highIntvals.size();
    const int nb2Small = comp2.lowIntvals.size(), nb2Big = comp2.highIntvals.size();

    for (int i1 = 0; i1 < nb1Small+ nb1Big; i1++)
    {
        const std::pair<int, int> &intval1 = i1 < nb1Small ? comp1.lowIntvals[i1]:comp1.highIntvals[i1-nb1Small];
        for (int i11 = i1+1; i11 < nb1Small+nb1Big; i11++)
        {
            const std::pair<int, int> &intval11 = i11 < nb1Small ? comp1.lowIntvals[i11]:comp1.highIntvals[i11-nb1Small];
            for (int i2 = 0; i2 < nb2Small+nb2Big; i2++)
            {
                const std::pair<int, int> &intval2 = i2 < nb2Small ? comp2.lowIntvals[i2]:comp2.highIntvals[i2-nb2Small];
                for (int i22 = i2+1; i22 < nb2Small+nb2Big; i22++)
                {
                    const std::pair<int, int> &intval22 = i22 < nb2Small ? comp2.lowIntvals[i22]:comp2.highIntvals[i22-nb2Small];
                    if (are_interval_pairs_intertwined(intval1, intval11, intval2, intval22))
                        return true;
                }

            }
        }
    }

    return false;
}


std::vector<std::vector<int>> get_maximal_consistent_colouring_subset(const std::vector<std::vector<int>> &allowedColSet, const std::vector<std::vector<int>> &forbiddenColSet)
{
    if (allowedColSet.empty())
        return allowedColSet;
    const int nbCol = 4, nbVerts = allowedColSet[0].size();

    std::vector<SignedPartition> listSP;
    std::map<SignedPartition, int> idsSP;

    /* For an SP i, SPDependencies[i] contains the id of a colouring which depends on it, and
	 * the value of theta associated. */
    std::vector<std::vector<std::pair<int, int>>> SPDependencies;
	// For each colouring and theta, a vector of the SP theta-fitting the colouring.
    std::vector<std::vector<int>> colouringDependencies[5];
    std::vector<int> nbActiveColouringDependencies[5];

    std::queue<int> idColToDelete;
    std::queue<int> idSPToDelete;
    std::vector<bool> isColAlive(allowedColSet.size(), true);
    std::vector<bool> isSPAlive;

    for (int i = 2; i <= 4; i++)
    {
        colouringDependencies[i].resize(allowedColSet.size());
        nbActiveColouringDependencies[i].resize(allowedColSet.size());
    }

    for (int i = 0; i < allowedColSet.size(); i++)
    {
        for (int secondTheta1 = 2; secondTheta1 <= 4; secondTheta1++)
        {
            std::vector<std::pair<int, int>> theta1Intervals, theta2Intervals;
            int col1Theta2 = 2, col2Theta2 = 3;
            if (secondTheta1 == 2)
            {
                col1Theta2++;
                col2Theta2++;
            }
            else if (secondTheta1 == 3)
                col2Theta2 = 4;

            get_pos_of_non_unit_chains_with_two_letters(1, secondTheta1, allowedColSet[i], theta1Intervals);
            get_pos_of_non_unit_chains_with_two_letters(col1Theta2, col2Theta2, allowedColSet[i], theta2Intervals);

            if (allowedColSet[i][0] == col1Theta2 || allowedColSet[i][0] == col2Theta2)
                std::swap(theta1Intervals, theta2Intervals);

            std::vector<bool> taken1(theta1Intervals.size(), false), taken2(theta2Intervals.size(), false);
            SignedPartition begSP;
            std::vector<int> listFittingSP;

            gen_and_get_fitting_SP(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, allowedColSet[i], i, listFittingSP);

            if (!listFittingSP.empty())
            {
                int maxi = idsSP.size();
                // The last element is the bigger.
                if (maxi >= SPDependencies.size())
                    SPDependencies.resize(maxi+1);
                for (const int SP : listFittingSP)
                {
                    colouringDependencies[secondTheta1][i].push_back(SP);
                    SPDependencies[SP].push_back({secondTheta1, i});
                }
            }

            else if (isColAlive[i])
            {
                isColAlive[i] = false;
                idColToDelete.push(i);
            }
        }
    }

    for (int secondTheta1 = 2; secondTheta1 <= 4; secondTheta1++)
        for (int i = 0; i < allowedColSet.size(); i++)
            nbActiveColouringDependencies[secondTheta1][i] = colouringDependencies[secondTheta1][i].size();

    isSPAlive.resize(listSP.size(), true);

    for (int iSP = 0; iSP < listSP.size(); iSP++)
    {
        for (const std::vector<int> &col: forbiddenColSet)
        {
            if (isSPAlive[iSP] && is_colouring_fitting_SP(col, listSP[iSP]))
            {
                isSPAlive[iSP] = false;
                idSPToDelete.push(iSP);
                break;
            }
        }
    }


    int nbActiveCol = allowedColSet.size();
    int prevNbActiveCol = 0;
    while (nbActiveCol != prevNbActiveCol)
    {
        prevNbActiveCol = nbActiveCol;

        while (!idSPToDelete.empty())
        {
            const int curSP = idSPToDelete.front();
            idSPToDelete.pop();

            for (const std::pair<int, int> &col : SPDependencies[curSP])
            {
                nbActiveColouringDependencies[col.first][col.second]--;
                if (nbActiveColouringDependencies[col.first][col.second] == 0 && isColAlive[col.second])
                {
                    isColAlive[col.second] = false;
                    idColToDelete.push(col.second);
                }
            }
        }


        while (!idColToDelete.empty())
        {
            const int curCol = idColToDelete.front();
            idColToDelete.pop();
            nbActiveCol--;
            for (int theta = 2; theta <= 4; theta++)
            {
                for (const int SP : colouringDependencies[theta][curCol])
                {
                    if (!isSPAlive[SP])
                        continue;

                    isSPAlive[SP] = false;
                    idSPToDelete.push(SP);
                }
            }
        }
    }

    std::vector<std::vector<int>> ans;
    ans.reserve(nbActiveCol);
    std::cout << "Before " << allowedColSet.size() << " things, and now " << nbActiveCol << std::endl;
    for (int i = 0; i < allowedColSet.size(); i++)
    {
        if (isColAlive[i])
            ans.push_back(allowedColSet[i]);
    }

    return ans;
}


bool check_component_SP(const std::vector<int> &col, const std::vector<SignedKempeComp> &curThetaPart, bool *isInPart)
{
    for (const SignedKempeComp &comp:curThetaPart)
    {
        int lowCol = 0;
        if (!comp.lowIntvals.empty())
            lowCol = col[comp.lowIntvals[0].first];
        for (const std::pair<int, int> &intval:comp.lowIntvals)
        {
            if (col[intval.first] != lowCol)
                return false;
            for (int pos = intval.first; pos != intval.second+1; pos++)
            {
                if (pos == col.size())
                    pos = 0;

                isInPart[col[pos]] = true;
            }
        }

        int highCol = 0;
        if (!comp.highIntvals.empty())
            highCol = col[comp.highIntvals[0].first];
        if (highCol == lowCol)
            return false;
        for (const std::pair<int, int> &intval:comp.highIntvals)
        {
            if (col[intval.first] != highCol)
                return false;

            for (int pos = intval.first; pos != intval.second+1; pos++)
            {
                if (pos == col.size())
                    pos = 0;

                isInPart[col[pos]] = true;
            }
        }
    }

    return true;
}


bool is_colouring_fitting_SP(const std::vector<int> &col, const SignedPartition &SP)
{
    bool isInPart1[5] = {false, false, false, false, false}, isInPart2[5] = {false, false, false, false, false};

    if (!check_component_SP(col, SP.partTheta1, isInPart1))
        return false;
    if (!check_component_SP(col, SP.partTheta2, isInPart2))
        return false;

    int nbInPart1 = 0;
    int nbInPart2 = 0;

    for (int i = 1; i <= 4; i++)
    {
        if (isInPart1[i] && isInPart2[i])
            return false;

        if (isInPart1[i])
            nbInPart1++;
        if (isInPart2[i])
            nbInPart2++;
    }
    if (nbInPart1 > 2 || nbInPart2 > 2)
        return false;

    return true;
}


==> Source-discharging/test.cpp <==
#include <iostream>
#include <map>
#include <fstream>


#include "Graph.hh"
#include "reducibility.hh"
#include "test.hh"

void test_all(void)
{
    test_get_pos_two_letters_chains();
    test_are_interval_pairs_intertwined();
}


void test_get_pos_two_letters_chains(void)
{
    std::vector<std::vector<int>> input({{}, {1,2,1,2,1,2}, {1,2,3,4}, {3,4,1,2}, {1,3,4,1,2}, {1,2,3,4,3,1,2,1,3}, {1, 3, 4}, {1, 2, 3, 4, 1, 2, 1, 3, 2}});
    std::vector<std::vector<std::pair<int, int>>> expectedOutput({{}, {{0,5}}, {{0,1}}, {{2,3}}, {{3,0}}, {{0,1},{5,7}},{{0,0}},{{8,1},{4,6}}}), realOutput(input.size());


    for (int i = 0; i < input.size(); i++)
    {
        get_pos_of_non_unit_chains_with_two_letters(1,2, input[i], realOutput[i]);
        if (realOutput[i] != expectedOutput[i])
        {
            std::cerr << "Test " << i << " failed on testing get_pos_two_letters_chains" << std::endl;
            std::cout << "Got: ";
            for (const auto &x : realOutput[i])
                std::cout << x.first << ',' << x.second << "  ";
            std::cout << std::endl << std::endl;
        }
    }
}


void test_are_interval_pairs_intertwined(void)
{
    std::vector<std::pair<int, int>> input1({{0,2}, {0,2}, {0,2}, {16,2}, {16, 2}, {16,2}});
    std::vector<std::pair<int, int>> input2({{12,14}, {8,10}, {4,6},{12,14}, {8,10}, {2,4}});
    std::vector<std::pair<int, int>> input3({{4,6}, {4,6}, {8,10}, {4,6}, {4,6}, {4,6}});
    std::vector<std::pair<int, int>> input4({{8,10}, {12,14}, {12,14}, {8,10}, {12,14}, {12,14}});

    std::vector<bool> expectedOutput({false, true, false, false, true, false});

    for (int i = 0; i < input1.size(); i++)
    {
        const bool curAns = expectedOutput[i];
        const std::pair<int, int> &p1(input1[i]), &p2(input2[i]), &p3(input3[i]), &p4(input4[i]);
        if (are_interval_pairs_intertwined(p1, p2, p3, p4) != curAns)
            std::cerr<< "Test " << i << "-a failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p2, p1, p3, p4) != curAns)
            std::cerr<< "Test " << i << "-b failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p1, p2, p4, p3) != curAns)
            std::cerr<< "Test " << i << "-c failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p2, p1, p4, p3) != curAns)
            std::cerr<< "Test " << i << "-d failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p3, p4, p1, p2) != curAns)
            std::cerr<< "Test " << i << "-e failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p3, p4, p2, p1) != curAns)
            std::cerr<< "Test " << i << "-f failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p4, p3, p1, p2) != curAns)
            std::cerr<< "Test " << i << "-g failed on testing intertwined intervals." << std::endl;

        if (are_interval_pairs_intertwined(p4, p3, p2, p1) != curAns)
            std::cerr<< "Test " << i << "-h failed on testing intertwined intervals." << std::endl;
    }
}

int edges[256];

void test(void)
{
    Graph g;


    g.make_first_edge();

    edges['a'] = g._verts[0]._iFstEdge;
    edges['b'] = g._verts[1]._iFstEdge;

    edges['c'] = g.make_edge(edges['b'], -1);
    edges['d'] = g._edges[edges['c']]._iSndHalf;

    edges['e'] = g.make_edge(edges['d'], -1);
    edges['f'] = g._edges[edges['e']]._iSndHalf;

    edges['i'] = g.make_edge(edges['f'], -1);
    edges['j'] = g._edges[edges['i']]._iSndHalf;

    edges['k'] = g.make_edge(edges['j'], -1);
    edges['l'] = g._edges[edges['k']]._iSndHalf;

    edges['m'] = g.make_edge(edges['l'], edges['f']);
    edges['n'] = g._edges[edges['m']]._iSndHalf;

    edges['g'] = g.make_edge(edges['e'], edges['a']);
    edges['h'] = g._edges[edges['g']]._iSndHalf;

    edges['o'] = g.make_edge(edges['a'], -1);
    edges['p'] = g._edges[edges['o']]._iSndHalf;

    edges['v'] = g.make_edge(edges['a'], -1);
    edges['u'] = g._edges[edges['v']]._iSndHalf;

    edges['q'] = g.make_edge(edges['p'], -1);
    edges['r'] = g._edges[edges['q']]._iSndHalf;

    edges['s'] = g.make_edge(edges['r'], edges['u']);
    edges['t'] = g._edges[edges['s']]._iSndHalf;


    char table[256];
    for (int i = 'a'; i <= 'v'; i++)
        table[edges[i]] = (char) i;

    for (int v = 0; v < 9; v++)
    {
        std::cout << "Vertex " << v << " :";
        int iE = g._verts[v]._iFstEdge;

        do
        {
            std::cout << ' ' << table[iE];
            iE = g.succ_edge(iE);
        } while (iE != g._verts[v]._iFstEdge);

        std::cout << std::endl;
    }
    std::cout << std::endl;

    for (int i = 0; i < g._nbFace; i++)
    {
        std::cout << "Face " << i << " :";
        for (int e = 'a'; e <= 'v'; e++)
            if (g._edges[edges[e]]._f1 == i || g._edges[edges[e]]._f2 == i)
                std::cout << ' ' << (char)e;
        std::cout << std::endl;
    }

    for (int i = 'a'; i <= 'v'; i++)
        std::cout << "edge " << (char) i << " : f1 = " << g._edges[edges[i]]._f1 << " and f2 = " << g._edges[edges[i]]._f2 << std::endl;


    g.print_info_graph();
}


bool test_write_read_graph(std::vector<Graph> &graphList)
{
    std::ofstream fOut("test-list-out.txt");

    for (Graph &g : graphList)
    {
        g.print_embedded_graph(fOut);
        fOut << std::endl;
    }

    fOut.close();


    std::ifstream fIn("test-list-out.txt");
    std::vector<Graph> readList;
    do
    {
        readList.push_back(Graph(fIn));
    } while (!readList.back()._verts.empty());

    fIn.close();

    readList.pop_back();
    for (int i = 0; i < readList.size(); i++)
    {
        if (readList[i].contains(graphList[i], NULL) != 1 || graphList[i].contains(readList[i], NULL) != 1)
        {
            std::cout << "PROBLEM WITH GRAPH " << i << std::endl;
            return false;
        }

        Graph &g(readList[i]), &h(graphList[i]);
        for (int iV = 0; iV < g._verts.size(); iV++)
        {
            Graph::Vertex &vG = g._verts[iV], &vH = h._verts[iV];
            if (vG._sumMinDeg != vH._sumMinDeg || vG._sumMaxDeg != vH._sumMaxDeg || vG._dist != vH._dist)
            {
                std::cout << "PROBLEM WITH GRAPH " << i << " AND VERTEX " << iV << std::endl;
                std::cout << vG._dist << " VS " << vH._dist << std::endl;
                return false;
            }
        }
    }

    return true;
}


void test_crown_detection(const std::vector<Graph> &reduceList)
{
    std::cerr << "Testing the crown detection for reducibility." << std::endl;
    std::vector<int> crownVerts;

    std::vector<int> toTest = {0,3,4,8,181};
    for (int i : toTest)
    {
        get_known_crown(reduceList[i], crownVerts);
        std::cerr << "Crown for reducible graph " << i << ":   ";
        for (const int x : crownVerts)
            std::cerr << " " << x;
        std::cerr << std::endl;
    }
}


void test_degree_interval(const Graph& g)
{
    for (int iV = 0; iV < g._verts.size(); iV++)
    {
        std::pair<int, int> degs = g.compute_degree(iV);
        if (degs.first != g._verts[iV]._sumMinDeg || degs.second != g._verts[iV]._sumMaxDeg)
        {
            g.display("wrong-degree.pdf");
            std::cout << "real degree = " << degs.first << ',' << degs.second << "   vs   sumDegree = " << g._verts[iV]._sumMinDeg << ',' << g._verts[iV]._sumMaxDeg << std::endl;

            g.print_info_graph();
            exit(75);
        }
    }
}



void test_gen_get_fitting_SP(void)
{
    std::vector<int> colouring = {3,4,1,3,4,2,1,4,3,1};

    std::vector<SignedPartition> listSP;
    std::map<SignedPartition, int> idsSP;

    int secondTheta1 = 2;
    std::vector<std::pair<int, int>> theta1Intervals, theta2Intervals;
    int col1Theta2 = 3, col2Theta2 = 4;
    get_pos_of_non_unit_chains_with_two_letters(1, secondTheta1, colouring, theta1Intervals);
    get_pos_of_non_unit_chains_with_two_letters(col1Theta2, col2Theta2, colouring, theta2Intervals);
    std::vector<bool> taken1(theta1Intervals.size(), false), taken2(theta2Intervals.size(), false);
    SignedPartition begSP;
    std::vector<int> listFittingSP;

    gen_and_get_fitting_SP(secondTheta1, theta1Intervals, theta2Intervals, taken1, taken2, begSP, listSP, idsSP, colouring, 0, listFittingSP);

    std::cout << "BIG TEST\n\n";
    std::cout << "Here theta1 = 1," << secondTheta1 << " and colouring:";
    for (int j = 0; j< colouring.size(); j++)
        std::cout << "  " << colouring[j];
    std::cout << "\ntheta1Intervals are:";
    for (auto &x : theta1Intervals)
        std::cout << "  " << x.first << ',' << x.second;
    std::cout << std::endl;
    std::cout << "theta2Intervals are:";
    for (auto &x : theta2Intervals)
        std::cout << "  " << x.first << ',' << x.second;

    std::cout << std::endl << listFittingSP.size() << " fitting SP:\n";
    for (int j = 0; j < listFittingSP.size(); j++)
    {
        listSP[listFittingSP[j]].display();
        std::cout << "\n\n";
    }
    std::cout << "END OF SPs\n\n";
}


==> Source-domination/2domination.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "2domination.hh"


//We count for each cell if it contains more neighbouring stones than its state says,
//or too few knowing that each cell will only have one preceeding cell. Except in some cases
//for the first cell which will have another one.
bool TwoDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    if (state[0] == E_INVALID)
        if (size > 1 && isSTONE(state[1]))
            return false;
    const int iBeg = (state[0] == E_INVALID)?1:0;
    for (int i = iBeg; i != size; i++)
    {
        if (!isSTONE(state[i]))
        {
            int cpt = 0;
            if (i > 0 && isSTONE(state[i-1]))
                cpt++;
            if (i != size-1 && isSTONE(state[i+1]))
                cpt++;

            if ((state[i] == E_NEED_ONE && cpt == 2) || (state[i] == E_OK && cpt == 0 && (i != 0 || !canStateUpExist)))
                return false;
        }
    }

    return true;
}


bool TwoDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    if (isSTONE(state[pos]))
        return true;
    else
    {
        int cpt = 0;
        if (pos != 0 && isSTONE(state[pos-1]))
            cpt++;
        else if (valUpPtr && isSTONE(*valUpPtr))
            cpt++;

        if (pos != nbLin-1)
        {
            if (isSTONE(state[pos+1]))
                cpt++;
        }
        if ((state[pos] == E_OK && cpt < 2) || (state[pos] == E_NEED_ONE && cpt != 1))
            return false;
    }
    return true;
}



int TwoDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    if (state[pos] == E_NEED_ONE)
        return 1;
    else if (state[pos] == E_OK)
        return 2;

    int cptCur = 0;
    if (nextState && isSTONE(nextState[pos]))
        cptCur++;
    if (valUpPtr)
    {
        if (isSTONE(*valUpPtr))
            cptCur++;
    }
    else if (pos != 0 && isSTONE(state[pos-1]))
        cptCur++;
    if (pos != size-1 && isSTONE(state[pos+1]))
        cptCur++;
    return cptCur;
}


bool TwoDominationProblem::is_state_dominated(const int size, const char *state) const
{
    for (int i = 0; i != size; i++)
    {
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        if (!isSTONE(state[i]) && cptCur < 2)
            return false;
    }

    return true;
}


//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool TwoDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
    if (size == 0)
        return true;
    if (state[0] == E_INVALID && isSTONE(prevState[0]))
        return false;

    if (prevState[0] == E_INVALID && !isSTONE(state[0]))
        return false;
    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (prevState[i] == E_NEED_ONE && !isSTONE(state[i]))
            return false;
        if (i > 0)
        {
            if (isSTONE(state[i-1]))
                cpt++;
        }
        if (i != size-1)
        {
            if (isSTONE(state[i+1]))
                cpt++;
        }
        if (isSTONE(prevState[i]))
            cpt++;

        if ((state[i] == E_NEED_ONE && cpt != 1) || (state[i] == E_OK && cpt < 2))
            return false;
    }
    return true;
}


bool TwoDominationProblem::are_state_compatible_from_snd_line(const int size, const char* prevState, const char* state) const
{
    for (int i = 1; i != size; i++)
    {
        int cpt = 0;
        if (prevState[i] == E_NEED_ONE && !isSTONE(state[i]))
            return false;
        if (i > 0)
        {
            if (isSTONE(state[i-1]))
                cpt++;
        }
        if (i != size-1)
        {
            if (isSTONE(state[i+1]))
                cpt++;
        }
        if (isSTONE(prevState[i]))
            cpt++;

        if ((state[i] == E_NEED_ONE && cpt != 1) || (state[i] == E_OK && cpt < 2))
            return false;
    }
    return true;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool TwoDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    const char valUp = stateUp[pos], val = state[0];

    if (val == E_OK && !isSTONE(valUp) && (size == 1 || !isSTONE(state[1])))
        return false;
    if (val == E_OK && pos==size-1 && (!isSTONE(valUp) || size == 1 ||  !isSTONE(state[1])))
        return false;

    if (isSTONE(valUp))
    {
        if (val == E_INVALID || (val == E_NEED_ONE && size > 1 &&  isSTONE(state[1])))
            return false;
    }
    else
    {
        int cptUp = 0;
        if (pos != 0 && isSTONE(stateUp[pos-1]))
            cptUp++;
        if (pos != size-1 && isSTONE(stateUp[pos+1]))
            cptUp++;
        if (isSTONE(val))
            cptUp++;

        if (valUp == E_INVALID && cptUp != 0)
            return false;
        else if (valUp == E_NEED_ONE && cptUp != 1)
            return false;
        else if (valUp == E_OK && cptUp < 2)
            return false;
    }

    return true;
}


int TwoDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    int res = 0;

    if (state[0] == E_INVALID && isSTONE(prevState[0]))
        return INT_MAX;
    if (prevState[0] == E_INVALID && !isSTONE(state[0]))
        return INT_MAX;

    for (int lin = 0; lin != size; lin++)
    {
	        if ((lin != 0 || !canFirstNeedOne) && prevState[lin] == E_NEED_ONE && !isSTONE(state[lin]))
            return INT_MAX;

        if (isSTONE(state[lin]) && prevState[lin] <= E_OK)
            res++;

        int cpt = 0;
        if (isSTONE(state[lin]))
            cpt+=2;
        if (lin != 0 && isSTONE(state[lin-1]))
            cpt++;
        if (lin != size-1 && isSTONE(state[lin+1]))
            cpt++;
        if (isSTONE(prevState[lin]))
            cpt++;

        if (state[lin] == E_NEED_ONE && cpt != 1)
            return INT_MAX;
        else if (state[lin] == E_OK && cpt < 2)
            return INT_MAX;
        else if (cpt > 2)
            res += cpt-2;
    }

    if (isSTONE(state[size-1]))
        res++;

    return res;
}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the lass cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int TwoDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    int res = 0;
    int cptUp = 0;
    if (isSTONE(stateUp[size-1]))
    {
        cptUp+=2;
        res++;
    }

    if (isSTONE(state[0]))
        cptUp++;
    if (size > 1 && isSTONE(stateUp[size-2]))
        cptUp++;

    if (cptUp > 2)
        res += cptUp-2;
    for (int i = 0; i != size; i++)
    {
        char valUp = i==0?stateUp[size-1]:state[i-1], valDown = i==size-1?-1:state[i+1];

        if (isSTONE(state[i]))
        {
            res++; //Because there is no cell at right
            if (isSTONE(valUp))
                res++;
            if (isSTONE(valDown))
                res++;
        }
    }

    if (isSTONE(state[size-1]))
        res++;

    return res; //Because there is no cell down
}


int TwoDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *upState, int pos)
{
    if (state[0] == E_INVALID)
        return INT_MAX;

    int res = 0;
    int cptUp = 0;
    const int valStateUp = upState[pos];
    if (isSTONE(valStateUp))
        cptUp+=2;
    if (pos != 0 && isSTONE(upState[pos-1]))
        cptUp++;
    if (pos != size-1 && isSTONE(upState[pos+1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;

    if ((valStateUp == E_INVALID && cptUp != 0) || (valStateUp == E_NEED_ONE && cptUp != 1) || (valStateUp == E_OK && cptUp < 2))
        return INT_MAX;
    if (cptUp > 2)
        res+=cptUp-2;

    for (int lin = 0; lin != size; lin++)
    {
        int cpt = 0;
        const char valUp = lin==0?upState[pos]:state[lin-1];
        const char valDown = lin==size-1?-1:state[lin+1];
        const char val = state[lin];

        if (prevState[lin] == E_NEED_ONE && !isSTONE(val))
            return INT_MAX;
        if (isSTONE(valUp))
            cpt++;
        if (isSTONE(valDown))
            cpt++;
        if (isSTONE(val))
        {
            cpt+=2;

            if (prevState[lin] <= E_OK)
                res++;
        }
        if (isSTONE(prevState[lin]))
            cpt++;

        if ((val == E_OK && cpt < 2) || (val == E_NEED_ONE && cpt != 1))
            return INT_MAX;
        if (cpt > 2)
            res += cpt-2;
    }

    if (isSTONE(state[size-1]))
        res++;

    return res;
}


int TwoDominationProblem::compute_exceptional_loss(const int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    if (stateBand[0] == E_INVALID && !isSTONE(stateSquare[0]))
        return INT_MAX;

    int res = 0;
    for (int lin = 0; lin != size; lin++)
    {
        if (lin != 0 && stateBand[lin] == E_NEED_ONE && !isSTONE(stateSquare[lin]))
            return INT_MAX;
        if (stateSquare[lin] == E_NEED_ONE && !isSTONE(stateBand[lin]))
            return INT_MAX;

        if (isSTONE(stateSquare[lin]) && stateBand[lin] <= E_OK)
            res++;
        if (isSTONE(stateBand[lin]) && stateSquare[lin] <= E_OK)
            res++;
    }

    return res;
}


int TwoDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = E_INVALID;
    hash *= E_INVALID+1;
    hash += state[pos];
    hash *= E_INVALID+1;
    if (pos+1 != size)
        hash += state[pos+1];
    else
        hash += E_INVALID;
    return hash;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than 2, we add the loss.
int TwoDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    const std::vector<char*> states = validStates_;
    int res = 0;
    char *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char *cur = states[curId];

    for (int lin = 0; lin != size; lin++)
        if (isSTONE(cur[lin]) && prev[lin] <= E_OK)
            res++;

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    char *next = size == 1? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (isSTONE(cur[0]))
            cptUp++;
        if (idCol != 0 && isSTONE(stateUp[idCol-1]))
            cptUp++;
        if (idCol != size-1 && isSTONE(stateUp[idCol+1]))
            cptUp++;

        if (isSTONE(stateUp[idCol]))
            cptUp+=2;
        if (cptUp > 2)
            res += cptUp-2;
        for (int lin = 0; lin != size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (isSTONE(cur[lin]))
                cpt+=2;
            if (lin == 0 && isSTONE(stateUp[idCol]))
                cpt++;

            if (lin != 0 && isSTONE(cur[lin-1]))
                cpt++;
            if (lin != size-1 && isSTONE(cur[lin+1]))
                cpt++;
            if (isSTONE(prev[lin]))
                cpt++;
            if (next != NULL && isSTONE(next[lin]))
                cpt++;


            if (cpt > 2)
                res += cpt-2;
        }
        if (isSTONE(cur[size-1]))
            res++;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (isSTONE(stateUp[size-1]))
        res++;
    for (int lin = 0; lin != size; lin++)
        if (isSTONE(prev[lin]))
            res++;

    return res;
}


int TwoDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<char*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (isSTONE(states[s][0]))
            add++;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (isSTONE(states[s][0]))
                firstLossVector[s]++;
        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int i = 0; i < nbLin; i++)
        {
            if (isSTONE(states[s][i]))
                add++;//No cell at right
        }
        lossVector[s]+= add;

        bool isDominated = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] > E_OK)
            {
                isDominated = false;
                break;
            }
        }

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/6. << std::endl;

    return minLoss;
}


int TwoDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    if (nbLin != nbCol)
        return -1;

    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);

    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);


    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominated[nbState];
    for (int iS = 0; iS < nbState; iS++)
    {
        const char *s = states[iS];
        isAlmostDominated[iS] = true;
        for (int i = 1; i < nbLin-1; i++)
        {
            if (s[i] > E_OK)
            {
                isAlmostDominated[iS] = false;
                break;
            }
        }
        if (s[0] > E_NEED_ONE)
            isAlmostDominated[iS] = false;
    }

    char falseStateUp[nbLin-1];
    for (int i = 0; i < nbLin-1; i++)
        falseStateUp[i] = E_INVALID;

    int minLoss = INT_MAX;
    for (int s1 = 0; s1 < nbState; s1++)
    {
        const char* state1 = states[s1];
        if (state1[0] == E_INVALID)
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, state1, falseStateUp);


        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[s1].size(); iCol++)
        {
            int s2 = MMatrix.nonZeroColIndices[s1][iCol];
            const char *state2 = states[s2];
            if (!isAlmostDominated[s2] || state2[0] == E_INVALID)
                continue;

            int valueCorner = E_STONE;
            if (isSTONE(state1[0]) && isSTONE(state2[0]))
                valueCorner = E_OK;

            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (isSTONE(state2[i]))
                    addHorizontal++;

            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[s1][iCol];
            if (isSTONE(valueCorner))
            {
                total+=2;
                if (isSTONE(state1[0]))
                    total+=2;
                else if (state1[0] == E_OK)
                    total++;

                if (isSTONE(state2[0]))
                    total+=2;
                else if (state2[0] == E_OK)
                    total++;
            }
            minLoss = std::min(minLoss, total);
        }
    }

    return minLoss;
}


==> Source-domination/abdomination.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "abdomination.hh"


bool ABDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        const int cpt = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        const int addMaybe = (i==0&&canStateUpExist)?2:1;
        if ((isSTONE(state[i]) && cpt+addMaybe < nbReqStone()) || (!isSTONE(state[i]) && cpt+addMaybe < nbReqNone()))
            return false;
    }
    return true;
}


int ABDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = state[pos];
    hash *= 2;
    if (pos != 0)
        hash += (isSTONE(state[pos-1])?1:0);
    hash *= 2;
    if (pos != size-1)
        hash += (isSTONE(state[pos+1])?1:0);

    return hash;
}


bool ABDominationProblem::is_state_dominated(const int size, const char *state) const
{
    for (int i = 0; i < size; i++)
    {
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        if ((isSTONE(state[i]) && cptCur < nbReqStone()) || (!isSTONE(state[i]) && cptCur < nbReqNone()))
            return false;
    }

    return true;
}


bool ABDominationProblem::are_state_compatible_from_snd_line(const int size, const char* prevstate, const char *curstate) const
{
    for (int i = 1; i < size; i++)
    {
        if (isPREV(curstate[i]))
        {
            if (!isSTONE(prevstate[i]))
                return false;
        }
        else
        {
            if (isSTONE(prevstate[i]))
                return false;
        }

        int cptPrev = 0;
        if (isSTONE(curstate[i]))
            cptPrev++;
        if (isPREV(prevstate[i]))
            cptPrev++;
        if (i != 0 && isSTONE(prevstate[i-1]))
            cptPrev++;
        if (i != size-1 && isSTONE(prevstate[i+1]))
            cptPrev++;

        if ((isSTONE(prevstate[i]) && cptPrev < nbReqStone()) || (!isSTONE(prevstate[i]) && cptPrev < nbReqNone()))
            return false;

        int cptCur = 0;
        if (isSTONE(prevstate[i]))
            cptCur++;
        if (i != 0 && isSTONE(curstate[i-1]))
            cptCur++;
        if (i != size-1 && isSTONE(curstate[i+1]))
            cptCur++;

        if ((isSTONE(curstate[i]) && cptCur < nbReqStone()-1) || (!isSTONE((curstate[i]) && cptCur < nbReqNone()-1)))
            return false;
    }


    return true;
}


bool ABDominationProblem::are_state_compatible(const int size, const char* prevstate, const char *curstate, int pos) const
{
    for (int i = 0; i < size; i++)
    {
        if (isPREV(curstate[i]))
        {
            if (!isSTONE(prevstate[i]))
                return false;
        }
        else
        {
            if (isSTONE(prevstate[i]))
                return false;
        }

        int cptPrev = 0;
        if (isSTONE(curstate[i]))
            cptPrev++;
        if (isPREV(prevstate[i]))
            cptPrev++;
        if (i != 0 && isSTONE(prevstate[i-1]))
            cptPrev++;
        if (i != size-1 && isSTONE(prevstate[i+1]))
            cptPrev++;

        if ((isSTONE(prevstate[i]) && cptPrev < nbReqStone()) || (!isSTONE(prevstate[i]) && cptPrev < nbReqNone()))
            return false;

        int cptCur = 0;
        if (isSTONE(prevstate[i]))
            cptCur++;
        if (i != 0 && isSTONE(curstate[i-1]))
            cptCur++;
        if (i != size-1 && isSTONE(curstate[i+1]))
            cptCur++;

        if ((isSTONE(curstate[i]) && cptCur < nbReqStone()-1) || (!isSTONE(curstate[i]) && cptCur < nbReqNone()-1))
            return false;
    }


    return true;
}


bool ABDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    if (isPREV(state[pos]))
        return false;
    int cpt = count_stones_neighbouring_cell(nbLin, state, NULL, valUpPtr, pos);
    if ((isSTONE(state[pos]) && cpt+1 < nbReqStone()) || (!isSTONE(state[pos]) && cpt+1 < nbReqNone()))
        return false;

    return true;
}


int ABDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    int cptCur = 0;
    if (isPREV(state[pos]))
        cptCur++;
    if (nextState && isSTONE(nextState[pos]))
        cptCur++;
    if (valUpPtr)
    {
        if (isSTONE(*valUpPtr))
            cptCur++;
    }
    else if (pos != 0 && isSTONE(state[pos-1]))
        cptCur++;
    if (pos != size-1 && isSTONE(state[pos+1]))
        cptCur++;

    return cptCur;
}


bool ABDominationProblem::is_up_compatible(const char *curstate, const char *stateUp, const int pos, const int size) const
{
    const char valUp = stateUp[pos], val = curstate[0];
    if (isSTONE(val) && !isPREV(valUp))
        return false;
    else if ((isPREV(valUp)) && !isSTONE(val))
        return false;

    return true;
}


int ABDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevstate, const char *curstate, const bool canFirstNeedOne)
{
    int res = 0;

    for (int lin = 0; lin < size; lin++)
    {
        if (isPREV(curstate[lin]))
        {
            if (!isSTONE(prevstate[lin]))
                return INT_MAX;
        }
        else
        {
            if (isSTONE(prevstate[lin]))
                return INT_MAX;
        }

        const int nbPrevReq = isSTONE(prevstate[lin]) ? nbReqStone():nbReqNone();
        const int cptPrev = count_stones_neighbouring_cell(size, prevstate, curstate, NULL, lin);
        const int addMaybe = (lin==0 && canFirstNeedOne)?1:0;
        if (cptPrev+addMaybe < nbPrevReq)
            return INT_MAX;

        const int cptCur = count_stones_neighbouring_cell(size, curstate, NULL, NULL, lin);
        const int nbCurReq = isSTONE(curstate[lin]) ? nbReqStone():nbReqNone();

        if (cptCur+addMaybe+1 < nbCurReq)
            return INT_MAX;

        if (cptPrev > nbPrevReq && isSTONE(curstate[lin]))
            res++;
        if (cptCur > nbCurReq)
            res += cptCur-nbCurReq;
    }

    if (isSTONE(curstate[size-1]))
        res++;
    return res;
}


int ABDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevstate, const char *curstate, const char *stateUp, int posUp)
{
    int res = 0;

    int cptUp = 0;
    if (posUp != size-1 && isSTONE(stateUp[posUp+1]))
        cptUp++;
    if (posUp != 0 && isSTONE(stateUp[posUp-1]))
        cptUp++;
    if (isSTONE(curstate[0]))
        cptUp++;
    const int nbReqUp = isSTONE(stateUp[posUp]) ? nbReqStone():nbReqNone();
    const int addMaybe = posUp==0?2:1;
    if (cptUp+addMaybe < nbReqUp)
        return INT_MAX;
    else if (cptUp > nbReqUp)
        res += cptUp-nbReqUp;

    for (int lin = 0; lin < size; lin++)
    {
        if (isPREV(curstate[lin]))
        {
            if (!isSTONE(prevstate[lin]))
                return INT_MAX;
        }
        else
        {
            if (isSTONE(prevstate[lin]))
                return INT_MAX;
        }

        const int cptPrev = count_stones_neighbouring_cell(size, prevstate, curstate, lin==0?(posUp==size-1?NULL:&stateUp[posUp+1]):NULL, lin);
        const int nbReqPrev = isSTONE(prevstate[lin]) ? nbReqStone():nbReqNone();

        if (cptPrev < nbReqPrev)
            return INT_MAX;
        else if (cptPrev > nbReqPrev && isSTONE(curstate[lin]))
            res++;

        const int cptCur = count_stones_neighbouring_cell(size, curstate, NULL, lin==0?&stateUp[posUp]:NULL, lin);
        const int nbReqCur = isSTONE(curstate[lin]) ? nbReqStone():nbReqNone();

        if (cptCur < nbReqCur -1)
            return INT_MAX;
        else if (cptCur > nbReqCur)
            res += cptCur-nbReqCur;

    }

    if (isSTONE(curstate[size-1]))
        res++;

    return res;

}


int ABDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    int res = 0;
    if (stateUp)
    {
        int cptUp = 0;
        if (isSTONE(state[0]))
            cptUp++;
        if (size > 1 && isSTONE(stateUp[size-2]))
            cptUp++;

        const int nbReqUp = isSTONE(stateUp[size-1]) ? nbReqStone():nbReqNone();
        if (cptUp < nbReqUp-1)
            return INT_MAX;
        else if (cptUp > nbReqUp)
            res+= cptUp-nbReqUp;

        if (isSTONE(stateUp[size-1]))
            res++; //No guy at its right

    }



    for (int i = 0; i < size; i++)
    {
        if (isSTONE(state[i]))
            res++; //Because there is no cell at right
        const int nbCurReq = isSTONE(state[i]) ? nbReqStone():nbReqNone();
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, (i==0&&stateUp)?&(stateUp[size-1]):NULL, i);
        if (cptCur > nbCurReq)
            res+=cptCur-nbCurReq;
    }
    if (isSTONE(state[size-1]))
        res++;
    return res; //Because there is no cell down
}


int ABDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    const char valUpSquare = upState[0];

    int res = 0;
    for (int lin = 0; lin < size; lin++)
    {
        const int cptBand = count_stones_neighbouring_cell(size, stateBand, stateSquare, NULL, lin);
        const int nbReqBand = isSTONE(stateBand[lin]) ? nbReqStone():nbReqNone();
        if ((lin == 0 && cptBand+1 < nbReqBand) || (lin != 0 && cptBand < nbReqBand))
            return INT_MAX;
        else if (cptBand > nbReqBand && isSTONE(stateSquare[lin]))
            res++;


        const int cptSquare = count_stones_neighbouring_cell(size, stateSquare, stateBand, lin == 0?&valUpSquare:NULL, lin);
        const int nbReqSquare = isSTONE(stateSquare[lin]) ? nbReqStone():nbReqNone();
        if (cptSquare < nbReqSquare)
            return INT_MAX;
        else if (cptSquare > nbReqSquare && isSTONE(stateBand[lin]))
            res++;
    }

    return res;
}


int ABDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    const std::vector<char*> &states = validStates_;
    int res = 0;

    char *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char *cur = states[curId];

    for (int lin = 0; lin < size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (isSTONE(cur[lin]))
            cptFirst++;
        int nbReqFirst = isSTONE(prev[lin]) ? nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && isSTONE(cur[lin]))
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    char *next = size < 2 ? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (isSTONE(cur[0]))
            cptUp++;
        if (idCol != 0 && isSTONE(stateUp[idCol-1]))
            cptUp++;
        if (idCol != size-1 && isSTONE(stateUp[idCol+1]))
            cptUp++;
        int nbReqUp = isSTONE(stateUp[idCol]) ? nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;

        for (int lin = 0; lin < size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = count_stones_neighbouring_cell(size, cur, prev, lin==0?&stateUp[idCol]:NULL, lin);
            const int nbReq = isSTONE(cur[lin]) ? nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
        }
        if (isSTONE(cur[size-1]))
            res++;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (isSTONE(stateUp[size-1]))
        res++;
    for (int lin = 0; lin < size; lin++)
        if (isSTONE(prev[lin]))
            res++;
    return res;
}


int ABDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<char*> &states = validStates_;

    const int nbState = states.size();
    std::cout << nbState << "lol" << std::endl;

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (isSTONE(states[s][0]))
            add++;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (isSTONE(states[s][0]))
                firstLossVector[s]++;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
        {
            if (isSTONE(states[s][i]))
                add++;//No cell at right
        }

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;

    return minLoss;
}


int ABDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{

    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);


    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            int cptCur = 0;
            if (j != 0 && isSTONE(states[iS][j-1]))
                cptCur++;
            if (j != nbLin-2 && isSTONE(states[iS][j+1]))
                cptCur++;

            if ((isSTONE(states[iS][j]) && cptCur+1 < nbReqStone()) || (!isSTONE(states[iS][j]) && cptCur+1 < nbReqNone()))
            {
                isAlmostDominatedForUp[iS] = false;
                break;
            }

        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        const char* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            if (isPREV(stateVertical[i]))
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);

        int nbReqVert = isSTONE(stateVertical[0]) ? nbReqStone():nbReqNone();
        int cptVert = 0;
        if (isSTONE(stateVertical[1]))
            cptVert++;
        if (isPREV(stateVertical[0]))
            cptVert++;

        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            const char *stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID())
                continue;

            int nbReqHoriz = isSTONE(stateHorizontal[0]) ? nbReqStone():nbReqNone();
            int cptHoriz = 0;
            if (isSTONE(stateHorizontal[1]))
                cptHoriz++;
            if (isPREV(stateHorizontal[0]))
                cptHoriz++;

            int cptCorner = 0;
            if (isSTONE(stateVertical[0]))
                cptCorner++;
            if (isSTONE(stateHorizontal[0]))
                cptCorner++;

            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone ? E_STONE:E_NONE;
            if (valueCorner == E_NONE && cptCorner < nbReqNone())
            {
                valueCorner = E_STONE;
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == E_STONE)
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (isSTONE(stateHorizontal[i]))
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;

            minLoss = std::min(minLoss, total);
        }
    }

    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;

    return minLoss;
}


==> Source-domination/cairo-tiling-total.cpp <==
#include "cairo-tiling-total.hh"
#include <iostream>
#include <X11/Xlib.h>
#include <cairo/cairo.h>
#include <cairo/cairo-xlib.h>
#include <vector>
#include <utility>
#include <unistd.h>


#define BLOCK_SIZE 14
#define NB_BLOCK 60

enum {FREE, STONE, DOMINATED};


Display *display;
cairo_surface_t *cairoSurf;
cairo_t *ctx;
Window window;


int main(void)
{
    launch_gui();
    int toto;
    main_interaction(toto);


    return 0;
}

//Initializes the gui by creating a window for showing graphs
//TODO: close the window on disable? Free the ctx, cairoSurf, display
int launch_gui(void)//TODO parameters
{
    int x = NB_BLOCK*BLOCK_SIZE, y = NB_BLOCK*BLOCK_SIZE;
    int screen;

    if ((display = XOpenDisplay(NULL)) == NULL)
        exit(1);
    screen = DefaultScreen(display);
    window = XCreateSimpleWindow(display, DefaultRootWindow(display),
            0, 0, x, y, 0, 0, 0xffffff);
    XSelectInput(display, window, ButtonPressMask | ButtonReleaseMask | KeyPressMask); //Button1MotionMask?

    XMapWindow(display, window);


    cairoSurf = cairo_xlib_surface_create(display, window,
            DefaultVisual(display, screen), x, y);

    cairo_xlib_surface_set_size(cairoSurf, x, y);


    ctx = cairo_create(cairoSurf);

    //cairo_surface_flush(cairoSurf);
    //XFlush(display);

    return 0;
}


//Handles the interaction part, that is displaying graphs if needed, pausing until next step is
//asked by keyboard. Returns BRANCH_OK if we continue normally, or BRANCH_DISCARD if this branch
//of exploration is to be discarded.
int main_interaction(int &interacMode)
{
    interacMode = I_STEP;
    std::vector<s_coord> stonesPosList;
    int** grid = NULL;
    grid = (int**) malloc(NB_BLOCK*sizeof(*grid));
    for (int i = 0; i < NB_BLOCK; i++)
        grid[i] = (int*) calloc(NB_BLOCK, sizeof(**grid));

    std::set<s_coord> cellsToDo;
    for (int i = 10; i < NB_BLOCK-10; i++)
        for (int j = 10; j < NB_BLOCK-10; j++)
            cellsToDo.insert({i,j});
    XEvent event;

    if (interacMode == I_DISABLED)
        return I_DISABLED;
    else
    {
        XClearWindow(display, window);

        //g.cairo_draw(cairoSurf, ctx);
        cairo_surface_flush(cairoSurf);


        XKeyEvent *kev = &event.xkey;
        XButtonEvent *mev = &event.xbutton;
        bool goOn = true;
        while (goOn)
        {
            if (interacMode == I_AUTO)
                goOn = XCheckWindowEvent(display, window, KeyPressMask, &event);
            else
                XNextEvent(display,&event);


            if (mev->type == ButtonPress)
            {
                //std::cout << "COUCOU " << std::endl;
                int x1 = mev->x/BLOCK_SIZE, y1 = mev->y/BLOCK_SIZE;
                int x2 = x1, y2 = y1;
                if (mev->button == Button1)
                    x2 = x1+1;
                else if (mev->button == Button3)
                    y2 = y1+1;
                putTile(grid, stonesPosList, cellsToDo, x1, y1, x2, y2);
            }

            cairo_draw(cairoSurf, ctx, stonesPosList);
            //std::cout << kev->type << " VS " << XKeysymToKeycode(display, XStringToKeysym("B")) << std::endl;
            if (kev->keycode == XKeysymToKeycode(display, XStringToKeysym("space")))
            {
                //std::cout << "begin" << std::endl;
                canFinishTiling(cellsToDo, grid, stonesPosList);
                //std::cout << "end" << std::endl;
            }
            continue;

            if (kev->keycode == XKeysymToKeycode(display, XStringToKeysym("B")))
            {
                if (interacMode == I_STEP)
                    goOn = false;
                else
                    interacMode = I_STEP;
            }

            else if (interacMode == I_STEP /* ?? */ && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("C")))
                return BRANCH_DISCARD;

            else if (interacMode == I_STEP /* ??  and group all I_STEP in if?*/ && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("A")))
            {
                goOn = false;
                interacMode = I_AUTO;
            }
            else if (interacMode == I_STEP /* ?? */ && kev->keycode == XKeysymToKeycode(display, XStringToKeysym("D")))
            {
                goOn = false;
                interacMode = I_DISABLED;
                XDestroyWindow(display, window);
            }

        }

    }
    return BRANCH_OK;
}
void cairo_draw(cairo_surface_t *surf, cairo_t *ctx, const std::vector<s_coord> &stonesPosList)
{

    cairo_set_source_rgb(ctx, 255, 255, 255);
    cairo_rectangle(ctx, 0, 0, NB_BLOCK*BLOCK_SIZE, NB_BLOCK*BLOCK_SIZE);
    //cairo_stroke(ctx);
    cairo_fill(ctx);
    cairo_surface_flush(cairoSurf);
    //cairo_set_operator (ctx, CAIRO_OPERATOR_CLEAR);
    //cairo_paint (ctx);
    int diff;
    cairo_set_source_rgb(ctx, 0, 0, 0);
    cairo_set_line_width(ctx, 0.5);
    for (int lin = 1; lin < NB_BLOCK; lin++)
    {
        int other = lin*BLOCK_SIZE;
        diff = 0;
        //std::cout << NB_BLOCK*BLOCK_SIZE << " VS " << x << std::endl;
        while (diff < NB_BLOCK*BLOCK_SIZE)
        {
            //std::cout << NB_BLOCK*BLOCK_SIZE << " VS " << x << std::endl;
            cairo_move_to(ctx, diff, other);
            //std::cout << "GOOD" << std::endl;
            cairo_line_to(ctx, diff+2, other);
            cairo_stroke(ctx);
            cairo_move_to(ctx, other, diff);
            cairo_line_to(ctx, other, diff+2);
            cairo_stroke(ctx);
            diff+= 4;
        }
        //cairo_stroke(ctx);
    }
    //cairo_stroke(ctx);
    //return;

    cairo_set_source_rgb(ctx, 0, 0, 0);
    cairo_set_line_width(ctx, 1);


    for (int i = 0; i < stonesPosList.size(); i+=2)
    {
        //cairo_set_source_rgb(ctx, rr[degMin], gg[degMin], bb[degMin]);
        int x1 = stonesPosList[i].x, x2 = stonesPosList[i+1].x;
        int y1 = stonesPosList[i].y, y2 = stonesPosList[i+1].y;

        int x = std::min(x1,x2)*BLOCK_SIZE, y = std::min(y1, y2)*BLOCK_SIZE;
        int dir[2][2] = {{0,1}, {1,0}};
        int deltaPath[14][2] = {{-1, 0}, {0, 1}, {1, 0}, {0, 1}, {2, 0}, {0, -1}, {1, 0},
            {0, -1}, {-1, 0}, {0, -1}, {-2, 0}, {0, 1}};

        if (y1 != y2)
            std::swap(dir[0], dir[1]);

        cairo_move_to(ctx, x,y);
        int xPrev = x, yPrev = y;
        //cairo_set_source_rgb(ctx, 255, 0, 0);
        cairo_set_source_rgb(ctx, (y1==y2), 1, 0);
        for (int i = 0; i < 14; i++)
        {
            //TODO: right ? was some kind of dir*deltaPath before
            int &xx = y1==y2?x:y;
            int &yy = y1==y2?y:x;
            xx += deltaPath[i][0]*BLOCK_SIZE;
            yy += deltaPath[i][1]*BLOCK_SIZE;
            //if (y1 == y2)
            cairo_line_to(ctx, x, y);
            //else
            //    cairo_line_to(ctx, y, x);
            //cairo_line_to(ctx, curX, curY);
            //cairo_move_to(ctx, x, y);
        }
        cairo_fill(ctx);

        x = xPrev;
        y = yPrev;
        cairo_move_to(ctx, x, y);
        cairo_set_source_rgb(ctx, 0, 0, 0);
        for (int i = 0; i < 14; i++)
        {
            //TODO: right ? was some kind of dir*deltaPath before
            int &xx = y1==y2?x:y;
            int &yy = y1==y2?y:x;
            xx += deltaPath[i][0]*BLOCK_SIZE;
            yy += deltaPath[i][1]*BLOCK_SIZE;
            //if (y1 == y2)
            cairo_line_to(ctx, x, y);
            //else
            //    cairo_line_to(ctx, y, x);
            //cairo_line_to(ctx, curX, curY);
            //cairo_move_to(ctx, x, y);
        }
        cairo_stroke(ctx);

    }
    cairo_surface_flush(cairoSurf);
    XFlush(display);
    usleep(50000);
    //usleep(5000000);
}

inline bool isInside(s_coord pos)
{
    if (pos.x < 0 || pos.y < 0 || pos.x >= NB_BLOCK || pos.y >= NB_BLOCK)
        return false;
    return true;
}

bool putTile(int** grid, std::vector<s_coord> &stonesPosList, std::set<s_coord> &cellsToDo, int x1, int y1, int x2, int y2)
{
    //std::cout << "TRY\n";
    if (!isInside({x1, y1}) || !isInside({x2, y2}))
        return false;
    int dir[4][2] = {{0,1}, {1, 0}, {0, -1}, {-1, 0}};
    for (int i = 0; i < 4; i++)
    {
        int newX1 = x1+dir[i][0], newY1 = y1+dir[i][1];
        int newX2 = x2+dir[i][0], newY2 = y2+dir[i][1];

        if (isInside({newX1, newY1}) && grid[newY1][newX1] != FREE)
            return false;
        else if (isInside({newX2, newY2}) && grid[newY2][newX2] != FREE)
            return false;
    }

    for (int i = 0; i < 4; i++)
    {
        int newX1 = x1+dir[i][0], newY1 = y1+dir[i][1];
        int newX2 = x2+dir[i][0], newY2 = y2+dir[i][1];
        if (isInside({newX1, newY1}) && grid[newY1][newX1] == FREE)
        {
            grid[newY1][newX1] = DOMINATED;
            cellsToDo.erase({newX1, newY1});
        }
        if (isInside({newX2, newY2}) && grid[newY2][newX2] == FREE)
        {
            grid[newY2][newX2] = DOMINATED;
            cellsToDo.erase({newX2, newY2});
        }
    }
    grid[y1][x1] = STONE;
    grid[y2][x2] = STONE;
    cellsToDo.erase({x1, y1});
    cellsToDo.erase({x2, y2});
    stonesPosList.push_back({x1, y1});
    stonesPosList.push_back({x2, y2});
    //std::cout << "YES\n";
    return true;
}
s_coord tilesCoord[2][8] = {
    {{0,0}, {1, 1}, {1, 0}, {1, -1}, {2, 1}, {2, 0}, {2, -1}, {3, 0}},
    {{0,0}, {-1, -1}, {0, -1}, {1, -1}, {-1, -2}, {0, -2}, {1, -2}, {0, -3}}
};

/*s_coord tilesCoord[4][8] = {
    {{0,0}, {1, 1}, {1, 0}, {1, -1}, {2, 1}, {2, 0}, {2, -1}, {3, 0}},
    {{0,0}, {-1, 1}, {-1, 0}, {-1, -1}, {-2, 1}, {-2, 0}, {-2, -1}, {-3, 0}},
    {{0,0}, {-1, -1}, {0, -1}, {1, -1}, {-1, -2}, {0, -2}, {1, -2}, {0, -3}},
    {{0,0}, {-1, 1}, {0, 1}, {1, 1}, {-1, 2}, {0, 2}, {1, 2}, {0, 3}}};
*/
s_coord posStonesTiles[2][2] = {
    {{1, 0}, {2, 0}},
    {{0, -1}, {0, -2}}
};

/*s_coord posStonesTiles[4][2] = {
    {{1, 0}, {2, 0}},
    {{-1, 0}, {-2, 0}},
    {{0, -1}, {0, -2}},
    {{0, 1}, {0, 2}}};
*/

bool canFinishTiling(std::set<s_coord> &cellsToDo, int** grid, std::vector<s_coord> &stonesPut)
{
    cairo_draw(cairoSurf, ctx, stonesPut);
    /*
    std::cout << "sleeping" << std::endl;
    std::cout << "size remaining = " << cellsToDo.size() << std::endl;
    for (int i = 0; i < NB_BLOCK; i++)
    {
        for (int j = 0; j < NB_BLOCK; j++)
            std::cout << grid[i][j];
        std::cout << std::endl;
    }

    std::cout << "finished sleep" << std::endl;
    */
    //TODO: see if having a different value for the stones is useful
    if (cellsToDo.empty())
    {
        while(true)
        {
        }

        //Print the thing?

        return true;
    }
    const s_coord posToFill = *(cellsToDo.begin());
    cellsToDo.erase(cellsToDo.begin());
    //grid[posToFill.y][posToFill.x] = DOMINATED;

    for (int iTile = 0; iTile < 2; iTile++)
    {
        for (int iFirstCell = 0; iFirstCell < 8; iFirstCell++)
        {
        //std::cout << "Trying to fill cell " << posToFill.x << "," << posToFill.y << std::endl;
            s_coord shift = posToFill - tilesCoord[iTile][iFirstCell];
            ///std::cout << "moving by " << shift.x << "," << shift.y << " ( iTile = " << iTile << " and iFirstCell = " << iFirstCell << ")" << std::endl;
            //pos = posToFill-deltaFirst;
        //std::cout << "Pos was moved =>" << shift.x << "," << shift.y << std::endl;
            if (!isInside(shift+posStonesTiles[iTile][0]) || !isInside(shift+posStonesTiles[iTile][1]))
                continue;

            bool wasOk = true;
            for (int iPos = 0; iPos < 8; iPos++)
            {
                s_coord pos = shift+tilesCoord[iTile][iPos];
                if (isInside(pos) && grid[pos.y][pos.x] != FREE)
                {
                    wasOk = false;
                    break;
                }
            }

            if (wasOk)
            {
                for (int iPos = 0; iPos < 8; iPos++)
                {
                    s_coord pos = shift+tilesCoord[iTile][iPos];
                    //std::cout << "lol " << pos.x << "," << pos.y << std::endl;
                    if (isInside(pos))
                    {
                        grid[pos.y][pos.x] = DOMINATED;
                        cellsToDo.erase(pos);
                    }

                }
                stonesPut.push_back(shift+posStonesTiles[iTile][0]);
                stonesPut.push_back(shift+posStonesTiles[iTile][1]);

                if (canFinishTiling(cellsToDo, grid, stonesPut))
                {
                    //TODO;
                }

                else
                {
                    for (int iPos = 0; iPos < 8; iPos++)
                    {
                        s_coord pos = shift+tilesCoord[iTile][iPos];
                        if (isInside(pos))
                        {
                            grid[pos.y][pos.x] = FREE;
                            cellsToDo.insert(pos);
                        }
                    }
                    stonesPut.pop_back();
                    stonesPut.pop_back();
                }
            }
        }
    }
    cellsToDo.insert(cellsToDo.begin(), posToFill);
    //grid[posToFill.y][posToFill.x] = FREE;


/*
    std::cout << "\tFinishing" << std::endl;
    std::cout << "size remaining = " << cellsToDo.size() << std::endl;
    for (int i = 0; i < NB_BLOCK; i++)
    {
        for (int j = 0; j < NB_BLOCK; j++)
            std::cout << grid[i][j];
        std::cout << std::endl;
    }
*/

    cairo_draw(cairoSurf, ctx, stonesPut);
    return false;
}


==> Source-domination/cpt-ratios.cpp <==
#include <iostream>
#include <string>
#include <vector>
#include <fstream>
#include <iomanip>

/* Used to compute the ratios we speak about in the conjectures of the paper, around the end
 * of chapter 3. It takes some files where only the eigenvalues are printed, and computes
 * the ratios. This allowed us to compute the ratios without running all computations again. */

int main(int argc, char* argv[])
{
    if (argc < 2)
    {
        std::cerr << "Not enough arguments: should provide the prefix of files.\n";
        exit(1);
    }

    std::string prefix(argv[1]);
    long double coeffs[100];

    int cpt = 2;
    std::cout << std::setprecision(16) << std::fixed;
    while (true)
    {
        std::string filename = prefix+std::to_string(cpt)+"-200.txt";

        std::cerr << filename << std::endl;

        std::ifstream curFile;
        curFile.open(filename);
        if (curFile.fail())
            break;

        std::string foo;
        long double bar, curLu;
        char a,b;
        getline(curFile, foo);
        getline(curFile, foo);
        getline(curFile, foo);
        getline(curFile, foo);
        while (getline(curFile, foo))
        {

            curFile >> a >> b >> curLu;
            getline(curFile, foo);
        }
        coeffs[cpt] = curLu;
        std::cerr << coeffs[cpt] << std::endl;
        curFile.close();
        cpt++;
    }

    for (int i = 3; i < cpt; i++)
        std::cout << (i-1) << "->" << i << ":\t " << coeffs[i]/coeffs[i-1] << std::endl;

    return 0;
}


==> Source-domination/distance2domination.cpp <==
//#include "problems-prototypes.hh"
#include <vector>
#include <iostream>
#include <climits>
#include "misc.hh"
#include "domination-problem.hh"
#include "distance2domination.hh"

#define LOGS false

bool DistanceTwoDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    if (size == 1)
        return true;
    std::vector<int> nbDomCur(size);
    for (int i = 0; i < size; i++)
    {
        //10 is higher than any value. Used to be able to have condition < val
        const char val = state[i], valHi = (i==0)?-1:state[i-1], valLo = (i==size-1)?-1:state[i+1];
        if ((val == E_STONE || val == E_STONE_PREV || val == E_OK_PREV) &&
                (valLo >= E_NEED_TWO || valHi >= E_NEED_TWO))
            return false;

        // Warning here: we could have a stone, and yet cell HiHi is NEED_ONE, because its
        // predecessor was NEED_TWO.
        const char valHiHi = (i< 2)?-1:state[i-2], valLoLo = (i >= size-2)?-1:state[i+2];
        if ((val == E_STONE || val == E_STONE_PREV) &&
                (valHiHi == E_NEED_TWO || valLoLo == E_NEED_TWO))
            return false;
        if (val == E_OK && valLo == E_NEED_ONE && (i < 2 || !isSTONE(valHiHi))) // valLoPrev is dominated
            return false;
        if (val == E_OK && valHi == E_NEED_ONE && (i >= size-2 || !isSTONE(valLoLo)))
            return false;
        if (val == E_NEED_ONE && (isPREV(valHiHi) || isPREV(valLoLo))) //prev is dominated
            return false;
        if (isSTONE(val))
        {
            if (i != 0)
            {
                nbDomCur[i-1]++;
                if (i != 1)
                    nbDomCur[i-2]++;
            }
            if (i != size-1)
            {
                nbDomCur[i+1]++;
                if (i != size-2)
                    nbDomCur[i+2]++;
            }
            nbDomCur[i]++;
        }
        if (isPREV(val))
        {
            nbDomCur[i]++;
            if (i != 0)
                nbDomCur[i-1]++;
            if (i != size-1)
                nbDomCur[i+1]++;
        }
    }

    // If a state has a cell with a stone, but each cell it dominates is dominated otherwise,
    // then we can remove the stone, up to putting a stone in its neighbour in the next
    // column.
    for (int i = 0; i < size; i++)
    {
        if (!canStateUpExist || (i > 1 && i < size-2))
        {
            int val = state[i], valUp = (i == 0 ? 0:state[i-1]), valDown = (i == size-1 ? 0 : state[i+1]);
            // Distance-two neighbour is dominated, and state[i] is double dominated
            if (isSTONE(val) && (isPREV(val) || (i != 0 && isPREV(valUp)) || (i != size-1 && isPREV(valDown))))
            {
                // Neighbours on current column are dominated
                if ((i == 0  || nbDomCur[i-1] > 1) && (i <= 1 || nbDomCur[i-2] > 1) && (i == size-1 || nbDomCur[i+1] > 1) && (i >= size-2 || nbDomCur[i+2] > 1))
                {
                    // PrevUp and PrevDown are dominated
                    if (isPREV(val) || (
                                (valUp <= E_OK_PREV || (i > 1 && state[i-2] <= E_OK_PREV))
                                && (valDown <= E_OK_PREV || (i < size-2 && state[i+2] <= E_OK_PREV))))
                        return false;
                }
            }
        }
    }

    return true;
}


bool DistanceTwoDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    const char val = state[pos], valLo = pos == nbLin-1 ? E_INVALID:state[pos+1];
    const char valHi = pos == 0 ? (valUpPtr ? *valUpPtr : E_INVALID) : state[pos-1];
    const char valHiHi = pos < 1 ? E_INVALID : (pos == 1 ? (valUpPtr ? *valUpPtr : E_INVALID) : state[pos-2]);
    const char valLoLo = pos >= nbLin-2 ? E_INVALID : state[pos+2];
    if (val == E_STONE_PREV || val == E_OK_PREV || val == E_NEED_ONE)
        return false;
    else if (val == E_OK && (valHi != E_STONE && valLo != E_STONE && valHiHi != E_STONE && valLoLo != E_STONE))
        return false;

    return true;
}


int DistanceTwoDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    //We do not use this function.
    return 0;
}


bool DistanceTwoDominationProblem::is_state_dominated(const int size, const char *state) const
{
    for (int i = 0; i != size; i++)
        if (state[i] > E_OK)
            return false;

    return true;
}

//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool DistanceTwoDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif


    for (int i = 0; i < size; i++)
    {
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    }
    return true;
}

// Warning: the name is a lie => is actually from third line, since it is distance-TWO problem.
bool DistanceTwoDominationProblem::are_state_compatible_from_snd_line(const int size, const char* prevState, const char *state) const
{
    for (int i = 2; i < size; i++)
    {
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    }
    return true;
}


bool DistanceTwoDominationProblem::is_up_compatible(const char *state, const char *upState, const int pos, const int size) const
{
    CHECK(size > 1);
    const int val0 = state[0], val1 = state[1], valUp = upState[pos];
    if ((val0 <= E_STONE) ^ (valUp == E_STONE_PREV || valUp == E_OK_PREV))
        return false;
    if ((val1 <= E_STONE || val1 == E_OK_PREV) && valUp > E_OK)
        return false;

    if (val0 > E_OK && (isSTONE(valUp) || (pos != size-1 && isSTONE(upState[pos+1]))))
        return false;

    if (pos != size-1 && val0 <= E_STONE && upState[pos+1] > E_OK)
        return false;
    if (pos != 0 && val0 <= E_STONE && upState[pos-1] > E_OK)
        return false;
    if (valUp <= E_STONE && (val0 > E_OK || val1 > E_OK))
        return false;
    if (valUp > E_OK && (isSTONE(val0) || isSTONE(val1)))
        return false;

    if (pos != size-1 && upState[pos+1] == E_OK && state[0] > E_OK_PREV && !isPREV(state[1]))
        return false;
    return true;
}


int DistanceTwoDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    int res = 0;
    if (!are_state_compatible_cell(size, prevState, state, 0, true, NULL) ||
            !are_state_compatible_cell(size, prevState, state, 1, true, NULL))
        return INT_MAX; // For i > 1, it was tested at initialisation


    for (int i = 0; i < size; i++)
    {
        const char val = state[i], prevVal = prevState[i], valHi = i == 0 ? 10 : state[i-1];
        const int valLo = i == size-1 ? 10 : state[i+1], prevHi = i == 0 ? 10 : prevState[i-1];
        const int prevLo = i == size-1 ? 10 : prevState[i+1];
        // Was the antepredecessor dominated?
        if (prevVal < E_NEED_ONE && isSTONE(val))
            res++;

        // How much do we lose on the predecessor?
        if (prevVal < E_NEED_TWO || prevHi <= E_STONE || prevLo <= E_STONE || (i > 1 && prevState[i-2] <= E_STONE) || (i < size-2 && prevState[i+2] <= E_STONE))
        {
            if (val <= E_STONE)
                res++;
            if (valHi <= E_STONE)
                res++;
            if (valLo <= E_STONE)
                res++;
        }

        // How much do we lose on the current cell?
        int nbDomCur = 0;
        if (prevVal == E_OK_PREV)
            nbDomCur++;
        else if (prevVal == E_STONE)
            nbDomCur++;
        else if (prevVal == E_STONE_PREV)
            nbDomCur++;

        if (prevHi <= E_STONE)
            nbDomCur++;
        if (prevLo <= E_STONE)
            nbDomCur++;
        if (valHi <= E_STONE)
            nbDomCur++;
        if (valLo <= E_STONE)
            nbDomCur++;
        if (i > 1 && state[i-2] <= E_STONE)
            nbDomCur++;
        if (i < size-2 && state[i+2] <= E_STONE)
            nbDomCur++;
        if (nbDomCur)
            res += (nbDomCur-1);

    }

    return res;
}

int DistanceTwoDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *upState, int pos)
{
    int res = 0;
    CHECK(size > 1);

    CHECK(pos < size-1);
        int cptCurUpPrev = 0;
        if (isSTONE(upState[pos+1]) || isSTONE(prevState[0]) || prevState[0] == E_OK_PREV || isSTONE(prevState[1]) || (pos < size-2 && isSTONE(upState[pos+2])) || (pos < size-3 && isSTONE(upState[pos+3])))
            cptCurUpPrev = 1;
        if (isSTONE(upState[pos]))
            cptCurUpPrev++;
        if (pos != 0 && isSTONE(upState[pos-1]))
            cptCurUpPrev++;
        if (isSTONE(state[0]))
            cptCurUpPrev++;

        if (cptCurUpPrev != 0)
            res += (cptCurUpPrev-1);

    int cptCurUp = 0;
    if (isSTONE(upState[pos]))
        cptCurUp++;
    if (pos != size-1 && isSTONE(upState[pos+1]))
        cptCurUp++;
    if (pos < size-2 && isSTONE(upState[pos+2]))
        cptCurUp++;
    if (isSTONE(prevState[0]))
        cptCurUp++;
    if (isSTONE(state[0]))
        cptCurUp++;
    if (isSTONE(state[1]))
        cptCurUp++;

    if (cptCurUp > 0)
        res += (cptCurUp-1);


    for (int i = 0; i < size; i++)
    {
        if (!are_state_compatible_cell(size, prevState, state, i, i == 0, i <= 1 ?&(upState[pos]):NULL))
            return INT_MAX;
        const char val = state[i], valHi = i == 0 ? upState[pos]:state[i-1];
        const char valLo = i == size-1 ? 10 : state[i+1], prevVal = prevState[i];
        const char prevHi = i == 0 ? upState[pos+1] : prevState[i-1];
        const char prevLo = i == size-1 ? 10 : prevState[i+1];

        // Computing loss on prev
        int cptPrev = 0;
        if (prevVal <= E_OK || (i < size-2 && isSTONE(prevState[i+2])) || (i > 1 && isSTONE(prevState[i-2])) || (i == 1 && isSTONE(upState[pos+1])))
            cptPrev = 1;
        if (isSTONE(val))
            cptPrev++;
        if (isSTONE(valHi))
            cptPrev++;
        if (isSTONE(valLo))
            cptPrev++;

        if (cptPrev > 1)
            res += (cptPrev-1);

        // Computing loss on cur
        int cptCur = 0;
        if (isPREV(prevVal))
            cptCur++;
        const char valHiHi = i == 0 ? 10 : (i == 1 ? upState[pos] : state[i-2]);
        const char valLoLo = i >= size-2 ? 10 : state[i+2];
        for (char x : {prevVal, prevHi, prevLo, val, valHi, valLo, valHiHi, valLoLo})
            if (isSTONE(x))
                cptCur++;
        if (cptCur > 1)
            res += cptCur-1;

        // Computing loss on prevprev
        if (isSTONE(val) && prevVal != E_NEED_ONE && pos != size-2)
            res++;
    }


    if (isSTONE(state[size-2]))
        res++;
    if (isSTONE(state[size-1]))
        res += 4;

    if (pos == size-2)
    {
        for (int i = 0; i < size; i++)
            if (isSTONE(state[i]))
                res++;
        if (isSTONE(upState[pos]))
            res++;
    }

    return res;
}


//The column is a first column, so no PREV stuff
int DistanceTwoDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *upState)
{
    if (!can_cell_neighbourhood_be_first(state, size, 0, &(upState[size-1])))
        return INT_MAX;

    if (size < 2)
    {
        std::cerr << "NOPE, please band greater than 1" << std::endl;
        exit(1);
    }

    int res = 0;


    for (int i = 0; i < size; i++)
    {
        int cpt = 0;
        if (isSTONE(state[i]))
            cpt++;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i <= 1 && isSTONE(upState[size-1]))
            cpt++;

        if (i > 1 && isSTONE(state[i-2]))
            cpt++;

        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if (i < size-2 && isSTONE(state[i+2]))
            cpt++;

        if (cpt > 0)
            res += cpt-1;

        if (isSTONE(state[i])) // No neighbours at right!
            res += 4;
    }

    int cptUp = 0;
    if (isSTONE(upState[size-1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;
    if (isSTONE(state[1]))
        cptUp++;
    if (cptUp > 0)
        res += cptUp-1;

    if (isSTONE(upState[size-1]))
        res += 4;
    if (isSTONE(state[size-1]))
        res += 3; // One overlaps with right neighbour
    if (isSTONE(state[size-2]))
        res++;

    return res;
}


int DistanceTwoDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    const char valUpSquare = upState[0];

    int res = 0;
    // Need to be that complex because the up value can be OK because of stateband!
    if (isSTONE(valUpSquare) || (size > 2 && isSTONE(upState[2])) || (size > 1 && isSTONE(upState[1])) || stateSquare[0] <= E_OK_PREV || isSTONE(stateSquare[1]))
    {
        if (isSTONE(stateBand[0]))
            res++;
    }
    for (int i = 0; i < size; i++)
    {
        const int curB = stateBand[i], curS = stateSquare[i];
        const int hiB = i==0?10:stateBand[i-1], hiS = i==0?valUpSquare:stateSquare[i-1];
        const int loB = i==size-1?10:stateBand[i+1], loS = i==size-1?10:stateSquare[i+1];

        const int hihiS = i<2?(i == 0 ? 10:valUpSquare):stateSquare[i-2], loloS = i+2>=size?10:stateSquare[i+2];
        const int hihiB = i<2?10:stateBand[i-2], loloB = i+2>=size?10:stateBand[i+2];

        //Loss on one before last column of stateSquare
        if (curS != E_NEED_ONE && isSTONE(curB))
            res++;

        if ((curB == E_NEED_ONE && !isSTONE(curS) && i > 1) || (curB == E_NEED_TWO && curS >= E_OK && !isSTONE(hiS) && !isSTONE(loS) && i > 1))
            return INT_MAX;
        if ((curS == E_NEED_ONE && !isSTONE(curB)) || (curS == E_NEED_TWO && curB >= E_OK && !isSTONE(hiB) && !isSTONE(loB) && i != 0))
            return INT_MAX;

        int cptSquare = 0;
        //Loss on input column of stateSquare by stateBand
        if (curS <= E_OK || isSTONE(hihiS) || isSTONE(loloS))
            cptSquare = 1;
        if (isPREV(curB))
            cptSquare++;
        if (isSTONE(curB))
            cptSquare++;
        if (isSTONE(hiB))
            cptSquare++;
        if (isSTONE(loB))
            cptSquare++;
        if (cptSquare > 1)
            res += (cptSquare-1);

        //Loss on stateBand, on one before last column
        if (isSTONE(curS) && curB != E_NEED_ONE)
            res++;

        //Loss on "last" column of stateBand
        int cptBand = 0;
        if (curB <= E_OK || isSTONE(hihiB) || isSTONE(loloB))
            cptBand = 1;
        if (isPREV(curS))
            cptBand++;
        if (isSTONE(curS))
            cptBand++;
        if (isSTONE(hiS))
            cptBand++;
        if (isSTONE(loS))
            cptBand++;

        if (cptBand > 1)
            res += cptBand-1;
    }


    return res;
}


int DistanceTwoDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    static int res = 0;
    return ++res;
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int DistanceTwoDominationProblem::compute_actual_loss(const int size, int idFirst , const char *upState, int grid[][100])
{
    const std::vector<char*> &states = validStates_;
    int ** comesFromStateAtStep = comesFromStateAtStep_;

    int res = 0;
    char *prev = NULL, *prev2 = NULL;
    int curId = idFirst;
    int nextId = comesFromStateAtStep[0][idFirst];
    int nextId2 = comesFromStateAtStep[1][nextId];
    char *cur = states[curId];
    char *next = nextId==-1?NULL:states[nextId], *next2 = nextId2==-1?NULL:states[nextId2];

    for (int lin = 0; lin < size; lin++)
    {
        int cptFirst = 0;
        if (cur[lin] <= E_OK || ((lin > 1 && isSTONE(cur[lin-2])) || (lin < size-2 && isSTONE(cur[lin+2]))))
            cptFirst = 1;
        if (next && isSTONE(next[lin]))
            cptFirst++;
        if (next2 && isSTONE(next2[lin]))
            cptFirst++;
        if (next && lin < size-1 && isSTONE(next[lin+1]))
            cptFirst++;
        if (next && lin != 0 && isSTONE(next[lin-1]))
            cptFirst++;
        if (next && lin == 0 && isSTONE(upState[0]))
            cptFirst++;

        if (cptFirst > 1)
            res += cptFirst-1;

        if (cur[lin] != E_NEED_ONE && isSTONE(next[lin]))///loss on 2 bef
            res++;
        if((cur[lin] == E_NEED_ONE) && !isSTONE(next[lin] && lin > 1))
           return INT_MAX;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = cur[lin-1];

    prev = cur;
    cur = next;
    next = next2;
    nextId2 = (size >= 3)?comesFromStateAtStep[2][nextId2]:-1;

    char *fakePrev2 = (char*) malloc(sizeof(char)*size);
    for (int i = 0; i < size; i++)
        fakePrev2[i] = isPREV(prev[i])? 0 : 10;
    prev2 = fakePrev2;

    if (nextId2 != -1)
        next2 = states[nextId2];
    else
        next2 = NULL;


    int idCol = 0;
    do
    {
        if (isSTONE(cur[size-1]))
            res+= 4;
        if (isSTONE(cur[size-2]))
            res++;

        int cptUp = 0;
        if (isSTONE(upState[idCol]))
            cptUp = 1;
        if (idCol != 0 && isSTONE(upState[idCol-1]))
            cptUp++;
        if (idCol > 1 && isSTONE(upState[idCol-2]))
            cptUp++;
        if (idCol != size-1 && isSTONE(upState[idCol+1]))
            cptUp++;
        if (idCol < size-2 && isSTONE(upState[idCol+2]))
            cptUp++;
        if (isSTONE(cur[0]))
            cptUp++;
        if (isSTONE(cur[1]))
            cptUp++;
        if (prev && isSTONE(prev[0]))
            cptUp++;
        if (next && isSTONE(next[0]))
            cptUp++;

        if (cptUp > 1)
            res += cptUp-1;

        grid[0][idCol+1] = upState[idCol];
        for (int lin = 0; lin < size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (isSTONE(cur[lin]))
                cpt = 1;
            if (lin <= 1 && isSTONE(upState[idCol]))
                cpt++;
            if (lin == 0 && idCol != 0 && isSTONE(upState[idCol-1]))
                cpt++;
            if (lin == 0 && idCol != size-1 && isSTONE(upState[idCol+1]))
                cpt++;
            if (lin != 0 && isSTONE(cur[lin-1]))
                cpt++;
            if (lin > 1 && isSTONE(cur[lin-2]))
                cpt++;
            if (lin != size-1 && isSTONE(cur[lin+1]))
                cpt++;
            if (lin < size-2 && isSTONE(cur[lin+2]))
                cpt++;

            for (char *ptr : {prev, next})
            {
                if (ptr)
                {
                    if (isSTONE(ptr[lin]))
                        cpt++;
                    if (lin != 0 && isSTONE(ptr[lin-1]))
                        cpt++;
                    if (lin != size-1 && isSTONE(ptr[lin+1]))
                        cpt++;
                }
            }
            for (char *ptr : {prev2, next2})
                if (ptr && isSTONE(ptr[lin]))
                    cpt++;

            if (cpt > 1)
                res += cpt-1;
        }

        nextId2 = (idCol < size-3)?comesFromStateAtStep[idCol+3][nextId2]:-1;

        prev2 = prev;
        prev = cur;
        cur = next;
        next = next2;
        if (nextId2 != -1)
            next2 = states[nextId2];
        else
            next2 = NULL;

        idCol++;
    } while (idCol != size);


    if (isSTONE(upState[size-1]))
        res+=4;
    if (isSTONE(upState[size-2]))
        res++;
    for (int lin = 0; lin < size; lin++)
    {
        if (isSTONE(prev[lin]))
        {

            res+=4;
            if (lin == size-1)
                res--;
        }
        if (isSTONE(prev2[lin]))
            res++;
    }

    free(fakePrev2);
    return res;
}


int DistanceTwoDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    if (nbLin < 4)
    {
        std::cerr << "Use with more lines plz." << std::endl;
        exit(17);
    }
    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (isSTONE(states[s][0]))
            add+=4;
        if (isSTONE(states[s][1]))
            add+=1;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-2, powTransfer);//TODO

    char falseStateUp[nbCol]; //To work with compute_single_loss_for_corner
    for (int i = 0; i < nbLin; i++)
        falseStateUp[i] = E_NEED_TWO;

    int firstLossVector[nbState], secondLossVector[nbState];


    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], falseStateUp);
            if (isSTONE(states[s][0]))
                firstLossVector[s]+=3;
            if (isSTONE(states[s][1]))
                firstLossVector[s]++;
        }
        else
            firstLossVector[s] = INT_MAX;
    }


    for (int s = 0; s < nbState; s++)
    {
        if (secondLossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int lin = 0; lin < nbLin; lin++)
        {
            if (isSTONE(states[s][lin]))
                add++;//Influence on the left
        }

        secondLossVector[s] += add;
    }

    int best = INT_MAX;
    int lossVector[nbState];
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {

        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int i = 0; i < nbLin; i++)
        {
            if (isSTONE(states[s][i]))
            {
                if (i == 0)
                    add+=3;
                else
                    add+=4;//No cell at right
            }
            if (states[s][i] == E_OK_PREV || states[s][i] == E_STONE_PREV)
                add++;
        }
        lossVector[s]+= add;


        bool isDominated = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] > E_OK)
            {
                isDominated = false;
                break;
            }
        }

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << minLoss << "==>" << (minLoss+nbLin*nbCol)/13. << std::endl;

    return minLoss;
}


int DistanceTwoDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    if (nbLin != nbCol)
    {
        return -1;
    }

    std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominated[nbState];
    for (int iS = 0; iS < nbState; iS++)
    {
        const char *s = states[iS];
        isAlmostDominated[iS] = true;
        for (int i = 2; i < nbLin-1; i++)
        {
            if (s[i] > E_OK)
            {
                isAlmostDominated[iS] = false;
                break;
            }
        }
        if (s[1] == E_NEED_ONE)
            isAlmostDominated[iS] = false;
    }

    char falseStateUp[nbLin-1];
    for (int i = 0; i < nbLin-1; i++)
        falseStateUp[i] = E_INVALID;

    int minLoss = INT_MAX;
    for (int s1 = 0; s1 < nbState; s1++)
    {
        const char* state1 = states[s1];
        if (state1[0] == E_INVALID)
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, state1, falseStateUp);
        if (state1[0] <= E_STONE_PREV)
            addVertical++;//For loss on top


        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[s1].size(); iCol++)
        {
            int s2 = MMatrix.nonZeroColIndices[s1][iCol];
            const char *state2 = states[s2];
            if (!isAlmostDominated[s2] || state2[0] == E_INVALID)
                continue;

            int valueCorner = state1[0] <= E_STONE_PREV?E_OK_PREV:E_OK;
            if (state1[0] > E_STONE_PREV)
            {
                if (state1[1] == E_NEED_TWO || state1[0] >= E_NEED_TWO)
                    valueCorner = E_STONE;
                if (state2[0] >= E_NEED_TWO)
                    valueCorner = E_STONE;
            }

            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
            {
                if (state2[i] <= E_STONE_PREV)
                    addHorizontal+=4;
                if (state2[i] == E_STONE_PREV || state2[i] == E_OK_PREV)
                    addHorizontal++;
            }
            if (state2[nbLin-2] <= E_STONE_PREV)
                addHorizontal--;//One out of the grid cell is counted twice

            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[s1][iCol];
            if (valueCorner<=E_STONE_PREV)
            {
                total+=7;
                //We compute the effect of the corner on other cells
                if (state1[0] <= E_OK || (state1[0] == E_NEED_ONE && state1[1] <= E_OK))
                    total++;
                if (state1[1] <= E_OK || (state1[1] == E_NEED_ONE && (state1[0] <= E_OK || (nbLin > 2 && state1[2] <= E_OK))))
                    total++;

                if (state2[0] <= E_OK || (state2[0] == E_NEED_ONE && state2[1] <= E_OK))
                    total++;
                if (state2[1] <= E_OK || (state2[1] == E_NEED_ONE && (state2[0] <= E_OK || (nbLin > 2 && state2[2] <= E_OK))))
                    total++;

                //The value at the bottom left of the corner
                if (state1[0] != E_NEED_ONE)
                    total++;
            }
            int cptCorner = 0;
            if (valueCorner <= E_STONE_PREV)
                cptCorner = 1;
            if (state1[0] <= E_STONE_PREV)
                cptCorner++;
            if (state1[1] <= E_STONE_PREV)
                cptCorner++;
            if (state1[0] == E_STONE_PREV || state1[0] == E_OK_PREV)
                cptCorner++;
            if (state2[0] <= E_STONE_PREV)
                cptCorner++;
            if (state2[1] <= E_STONE_PREV)
                cptCorner++;
            if (cptCorner > 1)
                total += cptCorner-1;

            if (total < minLoss)
            {
                std::cout << "Found loss " << total << ":\n";
                std::cout << valueCorner << " ";
                for (int i = 0; i < nbLin-1; i++)
                    std::cout << state1[i] << " ";
                std::cout << "\n" << valueCorner << " ";
                for (int i = 0; i < nbLin-1; i++)
                    std::cout << state2[i] << " ";
                std::cout << "\n\n";
            }
            minLoss = std::min(minLoss, total);

        }

    }
    std::cout << "Compute lower bound corner: " << minLoss << "==>" << (minLoss+nbLin*nbCol)/13. << std::endl;

    return minLoss;
}


bool DistanceTwoDominationProblem::are_state_compatible_cell(const int size, const char* prevState, const char *state, const int i, const bool canPrevNeedOne, const char* valUpPtr) const
{
    const int prev = prevState[i], cur = state[i];
    const int prevHi = i == 0?10:prevState[i-1], curHi = i==0?(valUpPtr?*valUpPtr:10):state[i-1];
    const int prevLo = i==size-1?10:prevState[i+1], curLo = i==size-1?10:state[i+1];

#if LOGS
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " " << state[i] << "\n";
    std::cerr << "------\n";
#endif

    if ((prev <= E_STONE) ^ (cur == E_STONE_PREV || cur == E_OK_PREV))
    {
#if LOGS
        std::cerr << i << ": arf1\n";
#endif
        return false;
    }

    if (cur > E_OK && isPREV(prev)) //Other cases are invalid states
    {
#if LOGS
        std::cerr << i << ": arf5.5\n";
#endif
        return false;
    }

    if (prev == E_NEED_TWO && cur != E_NEED_ONE && cur != E_STONE && curHi > E_STONE && curLo > E_STONE)
    {
#if LOGS
        std::cerr << i << ": arf2\n";
#endif
        return false;
    }
    if (prev == E_NEED_ONE && cur != E_STONE && !(canPrevNeedOne && (i == 0 || (i==1 && (!valUpPtr)))))
    {
#if LOGS
        std::cerr << i << ": arf3\n";
#endif
        return false;
    }

    if (cur == E_NEED_ONE && !(prev == E_NEED_TWO || prev == E_NEED_ONE))
    {

#if LOGS
        std::cerr << i << ": arf4\n";
#endif
        return false;
    }

    const int curHiHi = i < 1 ? 10 : (i == 1 ? (valUpPtr ? *valUpPtr : 10) : state[i-2]);
    const int curLoLo = i > size-3 ? 10 : state[i+2];

    if (cur == E_OK && !isSTONE(curHi) && !isSTONE(curLo) && !isSTONE(curHiHi) &!isSTONE(curLoLo) && !isPREV(curHi) && !isPREV(curLo) && !isPREV(prev))
    {
#if LOGS
        std::cerr << i << ": arf5\n";
#endif
        return false;
    }

    if (prev == E_NEED_ONE && cur == E_OK && !isSTONE(curHi) && !isSTONE(curLo))
    {
#if LOGS
        std::cerr << i << ": arf5\n";
#endif
        return false;
    }

    return true;
}


bool DistanceTwoDominationProblem::is_correct(int **grid, int nbLin, int nbCol)
{
    int dX[12] = {1,2,0,0,1,1, 0, 0, -1, -1, -1, -2};
    int dY[12] = {0,0,1,2,-1,1, -1, -2, -1, 0, 1, 0};


    for (int y = 0; y < nbLin; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (grid[y][x]) // The cell contains a stone, it is dominated.
                continue;

            bool isDom = false;
            for (int i = 0; i < 12; i++)
            {
                int y2 = y+dY[i];
                int x2 = x+dX[i];
                if (y2 >= 0 && y2 < nbLin && x2 >= 0 && x2 < nbCol && grid[y2][x2])
                {
                    isDom = true;
                    break;
                }
            }
            if (!isDom)
                return false;
        }
    }

    return true;
}


int DistanceTwoDominationProblem::bruteForce(int **grid, int nbLin, int nbCol, int y, int x, int curCpt)
{
    static int bestValue;
    if (x == 0 && y == 0)
        bestValue = INT_MAX;
    if (((nbCol-2-x)*nbLin*1)/13+curCpt >= bestValue) // Even by adding the minimum density, still too big
        return INT_MAX;
    if (curCpt >= bestValue)
        return bestValue;
    if (x == nbCol)
    {
        if (is_correct(grid, nbLin, nbCol))
        {

            int cpt = 0;
            bestValue = std::min(bestValue, curCpt);
        }
        return bestValue;
    }

    else
    {
        int dX[12] = {1,2,0,0,1,1, 0, 0, -1, -1, -1, -2};
        int dY[12] = {0,0,1,2,-1,1, -1, -2, -1, 0, 1, 0};
        int newY = y == nbLin-1 ? 0 : y+1;
        int newX = y == nbLin-1 ? x+1 : x;

        bool is2PrevDom = false;
        int y2Prev = y, x2Prev = x-2;
        if (x2Prev < 0 || grid[y2Prev][x2Prev])
            is2PrevDom = true;

        // If a neighbour from the previous column or the neighbour 2 columns before have a stone, they dominate themselves.
        for (int i = 0; i < 12 && !is2PrevDom; i++)
        {
            int y2PrevBis = y2Prev+dY[i];
            int x2PrevBis = x2Prev+dX[i];

            if (y2PrevBis >= 0 && y2PrevBis < nbLin && x2PrevBis >= 0 && grid[y2PrevBis][x2PrevBis])
                is2PrevDom = true;
        }

        if (is2PrevDom)
            bruteForce(grid, nbLin, nbCol, newY, newX, curCpt);

        bool isCrossPrev = false;
        if (!isCrossPrev)
        {
            grid[y][x] = 1;
            bruteForce(grid, nbLin, nbCol, newY, newX, curCpt+1);
            grid[y][x] = 0;
        }
    }


    return bestValue;
}



==> Source-domination/domination-problem.cpp <==
#include <vector>
#include <set>
#include <algorithm>
#include <thread>
#include <string>
#include "domination-problem.hh"
#include "misc.hh"
#include <cmath>
#include <iomanip>

// If we want some stats on the matrices, about their sparsity, to be printed.
//#define MATSTATS

std::vector<int> DominationProblem::gen_compatible_states(int idState) const
{
    const char* state = validStates_[idState];
    int size = nbLin_;
    std::vector<int> listCompatibleStates;
    std::vector<char> nextState(size);

    aux_gen_compatible_states(nextState, 0, state, listCompatibleStates, size);
    /* To save a bit of memory: vectors otherwise do not decrease their *capacity*, i.e.
     * the size allocated for them, in case their actual size decrease. */
    listCompatibleStates.shrink_to_fit();
    return listCompatibleStates;
}

void DominationProblem::aux_gen_compatible_states(std::vector<char> &curState, int pos, const char* prevState, std::vector<int> &resCompatibleList, int size) const
{
    if (pos == size)
    {
        if (!is_state_valid(size, curState.data(), false))
            return;

        resCompatibleList.push_back(statesToId_.find(curState)->second);
    }

    else
    {
        for (int val = 0; val < INVALID(); val++)
        {
            curState[pos] = val;
            if (is_beginning_of_state_valid(pos+1, curState.data(), size, false) &&
                    are_state_compatible(size, curState.data(), prevState, pos))
                aux_gen_compatible_states(curState, pos+1, prevState, resCompatibleList, size);
        }

    }
}


void DominationProblem::print_graph(void) const
{
    std::cout << "graph {\n";
    for (int i = 0; i < validStates_.size(); i++)
    {
        for (int j  = 0; j < validStates_.size(); j++)
        {
            std::string str ="";
            if (j == 0)
                str= "[color=\"red\"]";
            else if (i == 0)
                str = "[color=\"blue\"]";

            if (are_state_compatible(nbLin_, validStates_[i], validStates_[j]))
                std::cout << i << " -> " << j << str <<  '\n';
        }
        std::cout << '\n';
    }
    std::cout << "}\n";
}


void DominationProblem::initialise(bool canFirstCellBeInvalid, bool dependOnUpperCell, bool removeSymmetricalStates)
{
    char *tmpBuildState = (char*)safe_malloc(size_t(nbLin_)*sizeof(char));
    const int sizeState = sizeBand_ == -1 ? nbLin_:sizeBand_;
    gen_valid_states(sizeState, 0, tmpBuildState, canFirstCellBeInvalid, dependOnUpperCell, removeSymmetricalStates);
    free(tmpBuildState);

    int nbState = validStates_.size();
    std::cerr << get_problem_name() << ": generates " << nbState << " valid states\n";

    comesFromStateAtStep_ = (int**) safe_malloc(size_t(nbCol_+1)*sizeof(int*));
    dominationVect_ = (int**)safe_malloc(size_t(nbCol_+1)*sizeof(int*));
    for (int i = 0; i <= nbCol_; i++)
    {
        dominationVect_[i] = (int*)safe_calloc(size_t(nbState), sizeof(int));
        comesFromStateAtStep_[i] = (int*) safe_malloc(size_t(nbState)*sizeof(int));
    }

    nbStonePerState_ = (int*)safe_malloc(size_t(nbState)*sizeof(int));
    if (dependOnUpperCell)
        results_corner_computations_ = new std::map<int, int>*[nbState];
    for (int s = 0; s < nbState; s++)
    {
        int nbStone = 0;
        char *curState = validStates_[s];
        for (int pos = 0; pos < sizeState; pos++)
        {
            if (isSTONE(curState[pos]))
                nbStone++;
            if (curState[pos] == TWO_STONE())
                nbStone++;
        }
        nbStonePerState_[s] = nbStone;
        if (dependOnUpperCell)
            results_corner_computations_[s] = new std::map<int, int>[nbState];
    }
    compatiblePairs_ = new std::vector<int>[nbState];
    if (dependOnUpperCell)
    {
        for (int iSCur = 0; iSCur < nbState; iSCur++)
        {
            if (validStates_[iSCur][0] == INVALID())
                continue;
            for (int iSPrev = 0; iSPrev < nbState; iSPrev++)
            {
                if (validStates_[iSPrev][0] != INVALID() && are_state_compatible_from_snd_line(sizeState, validStates_[iSPrev], validStates_[iSCur]))
                    compatiblePairs_[iSCur].push_back(iSPrev);
            }
        }
    }
}


void DominationProblem::gen_valid_states(const int size, const int pos, char *curState, bool canFirstCellBeInvalid, bool canDependOnUpperCell, bool removeSymmetricalStates)
{
    if (pos == size)
    {
        if (removeSymmetricalStates)
        {
            int isLowerThanSymm = 0;
            int midSize = size/2;
            for (int i = 0; i < midSize && !isLowerThanSymm; i++)
                isLowerThanSymm = curState[i] - curState[size-i-1];
            if (isLowerThanSymm > 0)
                return;
        }

        if (is_state_valid(size, curState, canDependOnUpperCell))
        {
            char *newElement = (char*)safe_malloc(sizeof(char)*size_t(size));
            memcpy(newElement, curState, size_t(size)*sizeof(char));
            validStates_.push_back(newElement);

            std::vector<char> vectState(nbLin_);
            for (int i = 0; i < nbLin_; i++)
                vectState[i] = curState[i];
            statesToId_[vectState] = validStates_.size()-1;
        }
    }

    else
    {
        /*In some cases, the first cell is allowed to be INVALID: it cannot be
         * dominated only by adding columns after it. It needs also cells above
         * to be dominated. */
        if (pos == 0 && canFirstCellBeInvalid)
        {
            curState[0] = INVALID();
            gen_valid_states(size, 1, curState, true, canDependOnUpperCell, removeSymmetricalStates);
        }

        for (int value = 0; value != INVALID(); value++)
        {
            curState[pos] = value;
            /* We check while generating if the partial state can be thrown out. Needs to be
             * implemented in the problem subclass. */
            if (is_beginning_of_state_valid(pos+1, curState, size, canDependOnUpperCell))
                gen_valid_states(size, pos+1, curState, canFirstCellBeInvalid, canDependOnUpperCell, removeSymmetricalStates);
        }
    }
}


/* To be implemented inside subclasses to work. Not put as purely virtual because a lot of
 * problems have no use of it. */
bool DominationProblem::gen_list_of_possible_next_states(int iS, std::vector<int> &list) const
{
    return false;
}


/* Simple matrix vector multiplication, and storing for each cell which previous
 * cell gave the optimal result. In some cases, all the values of a column of a
 * matrix are the same, and correspond to the number of stones in the state the
 * column refers to. In others, it concerns the loss so each pair of states has a
 * different loss. */
void DominationProblem::mat_vect_multiply(const int nbCol, const int *prevVect, int *vector, const s_sparseMatrix& matrix, int* stateMinRes, int idCol)
{
    bool countDomSets = !nbMinimumDomSets_.empty();
    if (countDomSets)
        nbMinimumDomSets_[idCol].resize(nbCol, 0);

    int nbState = validStates_.size();
    int shareSize = nbState/nbProc;
    std::vector<std::thread> threads(nbProc-1);

    for (int iProc = 0; iProc < nbProc-1; iProc++)
    {
        threads[iProc] = std::thread(&DominationProblem::mat_vect_multiply_thread, this, nbCol, std::cref(prevVect), std::ref(vector), std::ref(matrix), stateMinRes, shareSize*iProc, shareSize*(iProc+1), idCol);
    }
    std::thread lastThread(&DominationProblem::mat_vect_multiply_thread, this, nbCol, prevVect, vector, std::ref(matrix), stateMinRes, shareSize*(nbProc-1), nbState, idCol);
    lastThread.join();

    for (std::thread &t : threads)
        t.join();
}

void DominationProblem::mat_vect_multiply_thread(const int nbCol, const int *prevVect, int *vector, const s_sparseMatrix& matrix, int* stateMinRes, int linStart, int linEnd, int idCol)
{

    /* For counting problems */
    bool countDomSets = !nbMinimumDomSets_.empty();
    if (countDomSets)
        nbMinimumDomSets_[idCol].resize(nbCol, 0);
    for (int lin = linStart; lin < linEnd; lin++)
    {
        int res = INT_MAX;
        int bestState = -1;
        long double curSumNbMinDomSets = 0;
        const int nbCells = matrix.nonZeroColIndices[lin].size();
        for (int i = 0; i < nbCells; i++)
        {
            const int col = matrix.get_col_id(lin,i);

            //For counting problems
            //curSumNbMinDomSets += prevVect[col];



            if (prevVect[col] == INT_MAX)
                continue;
            int curVal = prevVect[col];
            // Here we deal with the loss, hence use real values of the matrix.
            if (!matrix.nonZeroValues.empty())
                curVal += matrix.get_col_value(lin, i);
            else
                curVal += nbStonePerState_[lin];

            // It is a (min, +)-algebra.
            if (curVal < res)
            {
                bestState = col;
                res = curVal;
            }

        }

        vector[lin] = res;
        // We may want to remember the predecessor which led to the best value.
        if (stateMinRes != NULL)
            stateMinRes[lin] = bestState;

        //For counting problems
        //vector[lin] = curSumNbMinDomSets;
    }
}




/* Function similar to the mat_vect_multiply, except that here we compute the loss
 * each time the function is invoked. The reason for this is that in the case here
 * the computations depends on the column we are, because it depends on the
 * neighbouring cells from the upState. Used to compute the corner loss matrix. */
void DominationProblem::dynamic_step_for_corner_loss(const char* upState, int *vect, int* prevVect, int *stateMinRes, int iCol, int nbCol)
{
    const std::vector<char*> &stateList = validStates_;
    const int nbState = stateList.size();
    /* We may do the same computations several times : with the same previous
     * state, current state and the same few cells above.
     * We stopped using it because memory became more of a bottleneck. */
    //int upSignature = get_state_local_signature(upState, iCol, sizeBand_);
    for (int iS = 0; iS < nbState; iS++)
    {
        if (vect[iS] == INT_MAX)
        {
            stateMinRes[iS] = -1;
            continue;
        }
        int res = INT_MAX;
        int bestState = -1;

        for (int iPrevState : compatiblePairs_[iS])
        {
            if (prevVect[iPrevState] != INT_MAX)
            {
                int curVal;
                //std::map<int, int>::iterator it = results_corner_computations_[iPrevState][iS].lower_bound(upSignature);


                //if (it == results_corner_computations_[iPrevState][iS].end() || it->first != upSignature)
                {
                    curVal = compute_transfer_loss_value_for_corner(nbCol, stateList[iPrevState], stateList[iS], upState, iCol);
                    // We store the result to avoid recomputing it later
                    //results_corner_computations_[iPrevState][iS].insert(it,{upSignature,curVal});
                }
                /*
                   else // It was computed: we already met the same scenario.
                   {
                   curVal = it->second;

                   }*/
                if (curVal != INT_MAX && curVal+prevVect[iPrevState] < res)
                {
                    bestState = iPrevState;
                    res = curVal+prevVect[iPrevState];
                }
            }
        }

        vect[iS] = res;
        if (res == INT_MAX) // No next state exists.
            stateMinRes[iS] = -1;
        else
            stateMinRes[iS] = bestState;
    }
}


/* There are two scenarii corresponding to the two types of transfer matrix we want to
 * compute: we use the compute_transfer_loss_value function of our problem in case we want to
 * compute the loss, or the are_state_compatible function of our problem if we just want
 * to know if the states are compatible. In the latter case, we store the number of stones
 * of the "next" state in the cell.
 * Calls thread functions and wait for them to finish before returning. */

void DominationProblem::compute_transfer_matrix(s_sparseMatrix &resMatrix, const int sizeState, const bool canFirstNeedOne, const bool testSymmetrical)
{
    int nbState = validStates_.size();
    int shareSize = nbState/nbProc;
    std::vector<std::thread> threads(nbProc-1);

    for (int iProc = 0; iProc < nbProc-1; iProc++)
    {
        threads[iProc] = std::thread(&DominationProblem::compute_transfer_matrix_thread, this, std::ref(resMatrix), sizeState, canFirstNeedOne, shareSize*iProc, shareSize*(iProc+1), testSymmetrical);
    }
    std::thread lastThread(&DominationProblem::compute_transfer_matrix_thread, this, std::ref(resMatrix), sizeState, canFirstNeedOne, shareSize*(nbProc-1), nbState, testSymmetrical);
    lastThread.join();

    for (std::thread &t : threads)
        t.join();
}


void DominationProblem::compute_transfer_matrix_thread(s_sparseMatrix &resMatrix, const int sizeState, const bool canFirstNeedOne, int startLin, int endLin, const bool testSymmetrical)
{
    const std::vector<char*> &stateList = validStates_;
    const int nbState = stateList.size();
    const bool isLossComputation = !resMatrix.nonZeroValues.empty();
    std::vector<int> tmpIndices;
    tmpIndices.reserve(nbState);
    char *curLinSymmetry = NULL;

    if (testSymmetrical)
        curLinSymmetry = (char*) safe_malloc(sizeState*sizeof(char));

    for (int lin = startLin; lin < endLin; lin++)
    {
        const char *curLin = stateList[lin];
        if (testSymmetrical)
            for (int i = 0; i < sizeState; i++)
                curLinSymmetry[i] = curLin[sizeState-1-i];

        tmpIndices.clear();

        // For some counting problems, to reduce the running time by precomputing a list of
        // possible next states.
        /*
           possibleNextIds.clear();
           if (!isLossComputation && gen_list_of_possible_next_states(lin, possibleNextIds))
           ptrToStatesToIterateForCompat = &possibleNextIds;
           else
           ptrToStatesToIterateForCompat = &allStatesIds;

           for (int col : *ptrToStatesToIterateForCompat)
           */
        for (int col = 0; col < nbState; col++)
        {
            if (isLossComputation)
            {
                const int val = compute_transfer_loss_value_for_band(sizeState, stateList[col], curLin, canFirstNeedOne);
                if (val != INT_MAX)
                {
                    resMatrix.nonZeroColIndices[lin].push_back(col);
                    resMatrix.nonZeroValues[lin].push_back(val);
                }
            }

            else
            {
                /* If we discarded the mirror of the states, then we extend the compatibility:
                 * if a and b are truely compatible or rev(a) and b are truely compatible,
                 * we say that now a and b are compatible. */
                if(are_state_compatible(sizeState, stateList[col], curLin) ||
                        (testSymmetrical && are_state_compatible(sizeState, stateList[col], curLinSymmetry)))
                    tmpIndices.push_back(col);
            }
        }
        if (!isLossComputation)
        {
            resMatrix.nonZeroColIndices[lin].resize(tmpIndices.size());
            std::copy(tmpIndices.begin(), tmpIndices.end(), resMatrix.nonZeroColIndices[lin].begin());
        }
    }

    if (testSymmetrical)
        free(curLinSymmetry);
}


/* Prints an actual solution by using comesFromStateAtStep, therefore reconstructing the
 * solution step by step. */
void DominationProblem::print_path(int step, const std::vector<int> &dominatedStates, int dest, int result)
{
    int cptStone = 0;
    int idCurState = dest;
    int minValue = INT_MAX;
    const int nbLin = nbLin_;
    // To make symmetry pruning compatible
    char* tmpCurState = (char*) malloc(sizeof(char)*nbLin);
    char* tmpPrevState = (char*) malloc(sizeof(char)*nbLin);

    if (idCurState == -1)
    {
        int idMin = -1;
        for (const int s : dominatedStates)
        {
            if (dominationVect_[step][s] < minValue)
            {
                minValue = dominationVect_[step][s];
                idMin = s;
            }
        }
        idCurState = idMin;
    }
    CHECK(idCurState >= 0 && idCurState < validStates_.size());

    std::vector<std::vector<int>> grid(nbLin);
    for (int i = 0; i < nbLin; i++)
        tmpCurState[i] = validStates_[idCurState][i];
    while (step != 0)
    {
        for (int j = 0; j < nbLin; j++)
            grid[j].push_back(tmpCurState[j]);
        idCurState = comesFromStateAtStep_[step][idCurState];
        CHECK(idCurState >= 0 && idCurState < validStates_.size());
        for (int i = 0; i < nbLin; i++)
        {
            tmpPrevState[i] = tmpCurState[i];
            tmpCurState[i] = validStates_[idCurState][i];
        }
        if (PRUNESYMMETRIES && !are_state_compatible(nbLin, tmpCurState, tmpPrevState))
            for (int i = 0; i < nbLin/2; i++)
                std::swap(tmpCurState[i],tmpCurState[nbLin-1-i]);

        CHECK(are_state_compatible(nbLin, tmpCurState, tmpPrevState));

        step--;
    }
    for (int j = 0; j < nbLin; j++)
        grid[j].push_back(tmpCurState[j]);

    for (int i = 0; i < nbLin; i++)
    {
        for (int j = grid[i].size()-1; j >= 0; j--)
        {
            if (isSTONE(grid[i][j]))
            {
                std::cout << "*";
                cptStone++;
                if (grid[i][j] == TWO_STONE())
                    cptStone++;
            }
            else
                std::cout << "-";
        }
        std::cout << '\n';
    }
    CHECK(cptStone == result);
    free(tmpCurState);
    free(tmpPrevState);
}


/* Checks wheter a periodicity can be found. dominationVect_[step][state] gives the number
 * of stones needed to have state the state in this step (ie column number). If at some
 * index dominationVect_[step0+k] = dominationVect_[step0]+c, then we have found a
 * periodicity. Returns the first recurrence relation found, and the first moment as soon
 * as it applies to the gamma number.
 * curStep is fixed: we look for an older step matching this one in the recurrence relation. */
bool DominationProblem::check_periodicity(const int nbState, const std::vector<int> &dominationNbs, int curStep)
{
    const int nbLin = nbLin_;
    bool isPeriodic = false;
    int stepOld;
    long long diff; // diff is the constant difference to have between the two vectors.
    for (stepOld = curStep-1; stepOld > 0 && !isPeriodic; stepOld--)
    {
        isPeriodic = true; // It may be true, we later set it to false if needed.
        int s = 0;
        while (dominationVect_[curStep][s] == INT_MAX && dominationVect_[stepOld][s] == INT_MAX)
            s++;
        if ((dominationVect_[curStep][s] == INT_MAX) ^ (dominationVect_[stepOld][s] == INT_MAX))
            isPeriodic = false;

        diff = dominationVect_[curStep][s]-dominationVect_[stepOld][s];
        s++;
        for (; isPeriodic &&  s < nbState; s++)
        {
            if (dominationVect_[curStep][s] == INT_MAX)
            {
                if (dominationVect_[stepOld][s] != INT_MAX)
                    isPeriodic =  false;
            }
            else if (dominationVect_[stepOld][s] == INT_MAX)
                isPeriodic =  false;

            else if (dominationVect_[curStep][s] != dominationVect_[stepOld][s]+diff)
                isPeriodic = false;
        }
    }

    if (isPeriodic)
    {
        /* We have found a full periodicity which will continue because it applies to
         * all states. However, to look for periodicity in order to get a recurrence
         * relation for the gamma function. If we find this function verifies the
         * recurrence relation earlier than the full periodicity, we update our
         * variables accordingly. */
        curStep--;
        const int firstCurStep = curStep;

        while (stepOld >= 1 && dominationNbs[curStep-1] == dominationNbs[stepOld-1]+diff)
        {
            curStep--;
            stepOld--;
        }

        std::cout << "Found periodicity!\n";
        std::cout << "For all m >= " << curStep << ", gamma_...(" << nbLin << ",m) = gamma_...(" << nbLin << ",m-" << curStep-stepOld << ") + " << diff << " (complete periodicity begins at " << firstCurStep << ')' << std::endl << std::endl;
        return true;
    }

    return false;
}


void DominationProblem::compute_corner_min_loss_matrix_thread(int iUpStart, int iUpEnd, bool* canBeFirst, s_sparseMatrix &tMMatrix)
{
    int nbState = validStates_.size();
    const int nbLin = sizeBand_;
    int ** dominationVect = new int*[nbCol_+1];
    for (int i = 0; i <= nbCol_; i++)
        dominationVect[i] = new int[nbState];
    for (int iStateUp = iUpStart; iStateUp < iUpEnd; iStateUp++)
    {
        const char* curStateUp = validStates_[iStateUp];

        for (int iS = 0; iS < nbState; iS++)
        {
            if (canBeFirst[iS] && is_up_compatible(validStates_[iS], curStateUp, nbLin-1, nbLin))
                dominationVect[nbLin-1][iS] = compute_single_loss_for_corner(nbLin, validStates_[iS], curStateUp);

            else
                dominationVect[nbLin-1][iS] = INT_MAX;
        }
        for (int iCol = nbLin-2; iCol != -1; iCol--)
        {
            for (int iS = 0; iS < nbState; iS++)
            {
                if (validStates_[iS][0] == INVALID() || !is_up_compatible(validStates_[iS], curStateUp, iCol, nbLin))
                {
                    comesFromStateAtStep_[iCol+1][iS] = -1;
                    dominationVect[iCol][iS] = INT_MAX;
                }
                else
                    dominationVect[iCol][iS] = 0;
            }
            dynamic_step_for_corner_loss(curStateUp, dominationVect[iCol], dominationVect[iCol+1], comesFromStateAtStep_[iCol+1], iCol, nbLin);
        }

        for (int iSBand = 0; iSBand < nbState; iSBand++)
        {
            int mini = INT_MAX;
            for (int iScorner = 0; iScorner < nbState; iScorner++)
            {
                int lcorner = dominationVect[0][iScorner];
                int lBand = (lcorner==INT_MAX)?0:compute_exceptional_loss(nbLin, validStates_[iScorner], validStates_[iSBand], validStates_[iStateUp]);
                CHECK(lBand >= 0);
                if (lBand==INT_MAX)
                    lcorner = 0;
                if (lcorner+lBand < mini)
                {
                    mini = lcorner+lBand;
                    comesFromStateAtStep_[0][iSBand] = iScorner;
                }
            }
            if (mini != INT_MAX)
            {
                tMMatrix.nonZeroColIndices[iStateUp].push_back(iSBand);
                tMMatrix.nonZeroValues[iStateUp].push_back(mini);
            }
        }

    }
    for (int i = 0; i <= nbCol_; i++)
        delete[] dominationVect[i];
    delete [] dominationVect;
}


/* Computes the corner loss matrix. */
void DominationProblem::compute_corner_min_loss_matrix(s_sparseMatrix &tMMatrix)
{
    const int nbLin = sizeBand_;
    const int nbState = validStates_.size();
    tMMatrix.initialise(nbState, true);

    /* We precheck for any state if it can be the first state of the corner (ie the
     * bottom right corner. */
    bool* canBeFirst = (bool*) safe_malloc(size_t(nbState)*sizeof(bool));
    for (int iS = 0; iS < nbState; iS++)
    {
        canBeFirst[iS] = true;
        const char* curState = validStates_[iS];

        if (curState[0] == STONE_PREV() || (!isSTONE(curState[0]) && isPREV(curState[0])))
            canBeFirst[iS] = false;

        else
        {
            for (int lin = 1; lin < nbLin; lin++)
            {
                if (!can_cell_neighbourhood_be_first(curState, nbLin, lin, NULL))
                {
                    canBeFirst[iS] = false;
                    break;
                }
            }
        }
    }

    std::vector<std::thread> threads(nbProc-1);
    int shareSize = nbState/nbProc;
    for (int iProc = 0; iProc < nbProc-1; iProc++)
    {
        threads[iProc] = std::thread(&DominationProblem::compute_corner_min_loss_matrix_thread, this, shareSize*iProc, shareSize*(iProc+1), canBeFirst, std::ref(tMMatrix));
    }
    std::thread lastThread(&DominationProblem::compute_corner_min_loss_matrix_thread, this, shareSize*(nbProc-1), nbState, canBeFirst, std::ref(tMMatrix));
    lastThread.join();
    for (std::thread &t : threads)
        t.join();
    /* A few lines to test that the minimum loss we computed is correct. We rebuild
     * the columns that were chosen and compute a posteriori the actual loss
     * induced by this choice of states. */

    free(canBeFirst);
}


/* Similar to check_periodicity, but used for the loss transfer matrix. Given this
 * matrix M, we check if we can find some integers n,k,c such that M^(n+k) = M^n + c. */
bool DominationProblem::check_transfer_matrix_periodicity(bool removeSymmetricalStates)
{
    initialise(IS_INVALID_PERMITTED(), true, removeSymmetricalStates);
    std::cerr << "Beginning to check for transfer matrix periodicity, with " << sizeBand_ << " lines per state.\n";
    s_sparseMatrix transferMatrix(validStates_.size(), true);
    compute_transfer_matrix(transferMatrix, sizeBand_, true, removeSymmetricalStates);

    int nbIter = 100;
    s_sparseMatrix listPowers[nbIter+1];

    s_sparseMatrix M = transferMatrix;
    const int nbState = M.nbElem;

    listPowers[1] = M;
    for (int i = 2; i <= nbIter; i++)
    {
        listPowers[i-1].multiply(M, listPowers[i]);

        for (int k = 1; k < i; k++)
        {
            // We compute the indices of the lowest and highest non-empty lines.
            int linBig = 0, linSmall = 0;
            while (listPowers[i].nonZeroColIndices[linBig].empty())
                linBig++;
            while (listPowers[i-k].nonZeroColIndices[linSmall].empty())
                linSmall++;

            if (linBig != linSmall || listPowers[i].nonZeroColIndices[linBig] != listPowers[i-k].nonZeroColIndices[linSmall])
                break;

            const int diff = listPowers[i].nonZeroValues[linBig][0]-listPowers[i-k].nonZeroValues[linSmall][0];

            bool maybeRecurrence = true;
            int lin = linSmall;
            while (lin < nbState)
            {
                const int nbCol = listPowers[i].nonZeroColIndices[lin].size();
                if (listPowers[i-k].nonZeroColIndices[lin].size() != nbCol)
                {
                    maybeRecurrence = false;
                    break;
                }

                for (int iCol = 0; iCol < nbCol; iCol++)
                {
                    const int colBig = listPowers[i].nonZeroColIndices[lin][iCol];
                    const int colSmall = listPowers[i-k].nonZeroColIndices[lin][iCol];
                    const int valueBig = listPowers[i].nonZeroValues[lin][iCol];
                    const int valueSmall = listPowers[i-k].nonZeroValues[lin][iCol];

                    if (colBig != colSmall || valueBig-valueSmall != diff)
                    {
                        maybeRecurrence = false;
                        break;
                    }
                }

                lin++;
            }
            if (maybeRecurrence)
            {
                std::cout << "Recurrence found for matrix: for all i >= " << i << ", T[i] = T[i-" << k << "] + " << diff << "\n";
                return true;
            }
        }
    }

    return false;

}


/* Computes the minimum loss over a grid whose size is passed by parameter. The
 * result will be used to determine a lower bound on the domination number.
 * It returns a vector V such that V[i] is the minimum loss for a nbLin x i grid,
 * for every 1 <= i <= nbCol. */
std::vector<double> DominationProblem::compute_min_loss(int nbLin, int nbCol)
{
    const int sizeBand = sizeBand_;
    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();
    std::vector<double> lossesPerNbCol(nbCol+1);

    s_sparseMatrix tBandTransferMatrix(nbState, true);
    compute_transfer_matrix(tBandTransferMatrix, sizeBand, true);

    s_sparseMatrix tPowTransferMatrixLin;
#ifdef MATSTATS
    std::cout << "Powering the lin transfer band matrix\n";
#endif
    tBandTransferMatrix.fast_pow(nbLin-2*sizeBand-1, tPowTransferMatrixLin);

    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    s_sparseMatrix M;
    tMMatrix.transpose(M);
    s_sparseMatrix MTLin;
#ifdef MATSTATS
    std::cout << "Multiplying corner matrix with power transfer matrix\n";
#endif
    M.multiply_transpose(tPowTransferMatrixLin, MTLin);
    s_sparseMatrix MTLinM;
#ifdef MATSTATS
    std::cout << "Multiplying previous matrix with corner matrix\n";
#endif
    MTLin.multiply_transpose(tMMatrix, MTLinM);
    s_sparseMatrix MTLinMTCol = MTLinM;

    for (int col = 2*sizeBand+2; col <= nbCol; col++)
    {
        s_sparseMatrix tmpProductForCol;
#ifdef MATSTATS
        std::cout << "Multiplying previous by transfer matrix\n";
#endif
        MTLinMTCol.multiply_transpose(tBandTransferMatrix, tmpProductForCol);
        std::swap(tmpProductForCol, MTLinMTCol);

        s_sparseMatrix resMatrix;
#ifdef MATSTATS
        std::cout << "Squaring big matrix\n";
#endif
        MTLinMTCol.multiply(MTLinMTCol, resMatrix);

        int minLoss = INT_MAX;
        for (int lin = 0; lin < nbState; lin++)
        {
            const int curNbCol = resMatrix.nonZeroColIndices[lin].size();
            for (int iCol = 0; iCol < curNbCol; iCol++)
            {
                if (resMatrix.nonZeroColIndices[lin][iCol] == lin)
                {
                    minLoss = std::min(minLoss, resMatrix.nonZeroValues[lin][iCol]);
                    break;
                }
            }
        }
        lossesPerNbCol[col] = minLoss;
    }
    return lossesPerNbCol;
}



void DominationProblem::on_the_fly_mat_vect_mult_thread(const double *prevVect,  double *vect, int iStart, int iEnd)
{
    for (int lin = iStart; lin < iEnd; lin++)
    {
        double res = 0;
        std::vector<int> compatStates = gen_compatible_states(lin);
        for (int col : compatStates)
            res += prevVect[col];
        vect[lin] = res;
    }
}



/* Compute exact domination numbers for the given problem. Depending on the problem,
 * may take a long time, and unpractical when the number of lines exceeds 15-20. May
 * check for a recurrence relation (on the number of columns). Prints the result. */
std::vector<int> DominationProblem::compute_domination_numbers(const int nbValToCompute, const bool makeTMatrix, const bool checkPeriodicity, bool printPath, const bool testSymmetrical)
{
    const int nbState = validStates_.size();

    if (!makeTMatrix)
    {
        memcpy(dominationVect_[0], nbStonePerState_, nbState*sizeof(int));
        /* For counting problems.
           nbMinimumDomSets0_.clear();
           nbMinimumDomSets1_.clear();
           nbMinimumDomSets0_.resize(nbState, 0);
           nbMinimumDomSets1_.resize(nbState, 1);
           */
    }


    s_sparseMatrix matrix(nbState, makeTMatrix);

    compute_transfer_matrix(matrix, nbLin_, false, testSymmetrical);
    std::cerr << "Now " << nbLin_ << " lines\n";

    long long nbCompatiblePairs = 0;
    for (int i = 0; i < nbState; i++)
        nbCompatiblePairs += matrix.nonZeroColIndices[i].size();

    long long ratio = nbState;
    ratio *= nbState;
    ratio /= nbCompatiblePairs;
    std::cerr << nbState << " valid states and " << nbCompatiblePairs << " compatible pairs ==> ratio =  " << ratio << std::endl;

    /* The list of possible final states, because their domination does not need an extra
     * column. */
    std::vector<int> dominatedStates;

    if (!makeTMatrix)
    {
        for (int s = 0; s < nbState; s++)
        {
            char* state = validStates_[s];
            bool isOkFirst = true;//The states depending on a predessor cannot be first.
            bool isDominated = is_state_dominated(nbLin_, validStates_[s]);
            for (int i = 0; i < nbLin_; i++)
            {
                if (!can_cell_neighbourhood_be_first(state, nbLin_, i, NULL))
                    isOkFirst = false;
            }


            if (!isOkFirst)
            {
                dominationVect_[0][s] = INT_MAX;
                /* For counting problems
                   nbMinimumDomSets1_[s] = 0;
                   */
            }

            if (isDominated)
                dominatedStates.push_back(s);
        }
    }

    // For counting problems std::cout << std::setprecision(8) << std::fixed;
    std::vector<int> dominationRes;
    dominationRes.resize(nbValToCompute+1);

    bool isPeriodic = false;
    long double prevNbWays = 1;
    for (int i = 1; i <= nbValToCompute; i++)
    {
        int res = INT_MAX;

        for (const int s : dominatedStates)
            res = std::min(res, dominationVect_[i-1][s]);
        dominationRes[i] = res;

        if (!checkPeriodicity && i >= nbLin_) // Also the version for counting problems
            std::cout << i << ": " << res/*  << " => " << (double)res/(double)(nbLin_*i)*/ <<  '\n';
        if (i >= nbLin_ && res == INT_MAX)
            std::cerr << "PROBLEM: result is INT_MAX\n";


        /*
           if (!makeTMatrix) //For counting problems?
           {
           long double nbWays = 0;
           int cpt = 0;
           for (int iS : dominatedStates)
           {
        //WARNING only for minimal (not minimum)
        nbWays += nbMinimumDomSets1_[iS];
        }
        //std::cerr << "\t And " << nbWays << " ways do to it.\n";
        std::cout << i << " " << nbWays << " => " << nbWays/prevNbWays << " ==> " << pow(nbWays/prevNbWays, ((double)1./nbLin_)) << '\n';
        prevNbWays = nbWays;
        }
        std::swap(nbMinimumDomSets0_, nbMinimumDomSets1_);

        We compute the values for the next column.
        For counting problem mat_vect_multiply(nbState, nbMinimumDomSets0_, nbMinimumDomSets1_, matrix, comesFromStateAtStep_[i], i);
        */
        mat_vect_multiply(nbState, dominationVect_[i-1], dominationVect_[i], matrix, comesFromStateAtStep_[i], i);



        if (checkPeriodicity)
        {
            if (check_periodicity(nbState, dominationRes, i))
            {
                isPeriodic = true;
                break;
            }
        }
    }
    if (!checkPeriodicity && printPath && dominationRes[nbValToCompute] != INT_MAX)
        print_path(nbValToCompute-1, dominatedStates, -1, dominationRes[nbValToCompute]);

    if (checkPeriodicity && !isPeriodic)
        std::cout << "Found no periodicity for gamma_2(" << nbLin_ << ",m)! :(" << std::endl << std::endl;

    return dominationRes;
}


/* Debugging function to compare some results and intermediate values with my PhD
 * advisor. */
void DominationProblem::compare_with_michael(int nbLin)
{
    std::vector<char*> &states = validStates_;
    const int nbState = states.size();
    std::cout << nbState << " states\n" << std::endl;

    s_sparseMatrix tBandTransferMatrix(nbState, true);
    compute_transfer_matrix(tBandTransferMatrix, nbLin, true);

    s_sparseMatrix bandTransferMatrix;
    tBandTransferMatrix.transpose(bandTransferMatrix);

    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    std::cout << "transfer matrix ==> ";
    tBandTransferMatrix.print_michael();

    std::cout << "\ncorner matrix ==> ";
    tMMatrix.print_michael();
    return;

    std::vector<int> statesVect[nbState];

    for (int i = 0; i < nbState; i++)
        for (int j = 0; j < nbLin; j++)
            statesVect[i].push_back(states[i][j]);

    std::set<std::pair<std::pair<std::vector<int>, std::vector<int>>, int>> res;
    for (int i = 0; i < tMMatrix.nbElem; i++)
        for (int j = 0; j < tMMatrix.nonZeroColIndices[i].size(); j++)
            res.insert(std::make_pair(std::make_pair(statesVect[i], statesVect[tMMatrix.nonZeroColIndices[i][j]]), tMMatrix.nonZeroValues[i][j]));


    for (const auto &x : res)
    {
        const std::vector<int> &u1 = x.first.first;
        const std::vector<int> &u2 = x.first.second;
        const char val = x.second;

        for (const int y : u1)
            std::cout << y;
        std::cout << ',';
        for (const int y : u2)
            std::cout << y;
        std::cout << " ==> " << val << std::endl;
    }
}


void DominationProblem::compute_and_print_loss_matrices(void)
{
    const int sizeBand = sizeBand_;
    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tBandTransferMatrix(nbState, true);
    compute_transfer_matrix(tBandTransferMatrix, sizeBand, true);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    std::cout << "Transpose of Band Matrix:\n";
    tBandTransferMatrix.print_sparse();
    std::cout << "Transpose of Corner Matrix:\n";
    tMMatrix.print_sparse();
}


void DominationProblem::print_rosie_matrix(int length)
{
    char stateTmp[20];
    validStates_.clear();

    /* The margin simulates an absence of conditions on the extremities of the states.
     * This means we obtain the factors contained in a factor-forbidding version of our
     * subshift. */
    const int margin = 3;
    gen_valid_states(length+2*margin+1, 0, stateTmp, false, false, true);

    std::vector<std::vector<int>> states;
    std::set<std::vector<int>> seenStates;
    std::set<std::vector<int>> seenStatesBigger;

    for (char* s : validStates_)
    {
        std::vector<int> factor(length);
        for (int i = 0; i < length; i++)
            factor[i] = s[i+margin];

        if (seenStates.insert(factor).second)
            states.push_back(factor);
        factor.push_back(s[length+margin]);
        seenStatesBigger.insert(factor);
    }

    size_t nbState = states.size();

    std::vector<int> stateTmpLookup(length+1);
    std::cout << "[\n";
    for (size_t iS1 = 0; iS1 < nbState; iS1++)
    {
        std::cout << "[";
        std::vector<int> &s1 = states[iS1];
        for (size_t iS2 = 0; iS2 < nbState; iS2++)
        {
            if (iS2 != 0)
                std::cout << ", ";
            bool differFromBegEnd = true; // true iff s1 = au and s2 = ub for some a and b
            std::vector<int> &s2 = states[iS2];

            stateTmpLookup[0] = s1[0];
            for (int i = 1; i < length; i++)
            {
                if (s1[i] != s2[i-1])
                    differFromBegEnd = false;
                stateTmpLookup[i] = s2[i-1];
            }
            stateTmpLookup[length] = s2[length-1];

            if (!differFromBegEnd || seenStatesBigger.find(stateTmpLookup) == seenStatesBigger.end())
                std::cout << "0";
            else
                std::cout << "1";

        }
        if (iS1 != nbState-1)
            std::cout << "],\n";
        else
            std::cout << "]\n";
    }
    std::cout << "]\n";
}


==> Source-domination/fast-abdomination-counting.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "fast-abdomination-counting.hh"

//See main.cpp for the meaning of FREETOPANDBOTTOM and SPECIALPRIVATETOPBOTTOM


/* Checks if a cell is indeed dominated. Used to generate by bruteforce all the
 * ab-dominating-sets. Used to confirm the obtained values. */
bool s_is_cell_dominated(int nbLin, int nbCol, int y, int x, bool** grid)
{
#if FREETOPANDBOTTOM
    if (y == 0 || y == nbLin-1)
        return true;
#endif

    int dY[4] = {0,0,-1,1};
    int dX[4] = {-1,1, 0, 0};

    if (grid[y][x])
        return true;
    bool isOk = false;
    for (int d = 0; d < 4; d++)
    {
        int y2 = y+dY[d], x2 = x+dX[d];
        if (y2 >= 0 && y2 < nbLin && x2 >= 0 && x2 < nbCol && grid[y2][x2])
            isOk = true;
    }

    return isOk;
}


bool s_is_grid_dominated(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif
    for (int y = yStart;  y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (!s_is_cell_dominated(nbLin, nbCol, y, x, grid))
                return false;
        }
    }

    return true;
}


bool FastABDominationCountingProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;

        const int addMaybe = (i==0 && canStateUpExist)?2:1;
        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (nbReal < 0 || nbReal > cpt+addMaybe || (nbNeedCell != 0 && cpt > nbReal))
            return false;
        if (nbNeedCell > addMaybe)
            return false;
    }
    return true;
}


bool FastABDominationCountingProblem::can_cell_neighbourhood_be_first(const char* state, const int nbLin, const int pos, const char* valUpPtr) const
{
    if (state[pos]%3 > 1)
        return false;
    int cpt = 0;
    const int nbNeeded = state[pos]%3;
    const int goal = (isSTONE(state[pos]) ? nbReqStone_:nbReqNone_);
    const int nbReal = goal - nbNeeded;
    if ((pos == 0 && valUpPtr && isSTONE(*valUpPtr)))
        cpt++;
    if (pos != 0 && isSTONE(state[pos-1]))
        cpt++;
    if (pos != nbLin-1 && isSTONE(state[pos+1]))
        cpt++;
    if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != nbReal))
        return false;
    return true;
}


int FastABDominationCountingProblem::count_stones_neighbouring_cell(const int size, const char* state, const char* nextState, const char* valUpPtr, const int pos) const
{

    int res = 0;
    if (isSTONE(state[pos]))
        res =  nbReqStone_-state[pos];
    else
        res = nbReqNone_-state[pos]+E_OK;
    if (nextState && isSTONE(*nextState))
        res++;

    return res;
}


bool FastABDominationCountingProblem::is_state_dominated(const int size, const char* state) const
{
    for (int i = 0; i != size; i++)
        if (state[i]%3 != 0)
            return false;

    return true;
}


bool FastABDominationCountingProblem::are_state_compatible(const int size, const char* prevState, const char* state, int pos) const
{
    for (int i = 0; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && !isSTONE(state[i]))
            return false;
        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if (isSTONE(prevState[i]))
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell > 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationCountingProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    for (int i = 1; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && !isSTONE(state[i]))
            return false;

        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if (isSTONE(prevState[i]))
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell != 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationCountingProblem::is_up_compatible(const char* state, const char* stateUp, const int pos, const int size) const
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return false;
}


int FastABDominationCountingProblem::compute_transfer_loss_value_for_band(const int size, const char* prevState, const char* state, const bool canFirstNeedOne)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::compute_single_loss_for_corner(const int size, const char* state, const char* stateUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::compute_transfer_loss_value_for_corner(const int size, const char* prevState, const char* state, const char* stateUp, int posUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::get_state_local_signature(const char* state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int FastABDominationCountingProblem::compute_actual_loss(const int size, int idFirst , const char* stateUp, int grid[][100])
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int FastABDominationCountingProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


==> Source-domination/fast-abdomination.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "fast-abdomination.hh"



bool FastABDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;

        const int addMaybe = (i==0 && canStateUpExist)?2:1;
        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (nbReal < 0 || nbReal > cpt+addMaybe || (nbNeedCell != 0 && cpt > nbReal))
            return false;
        if (nbNeedCell > addMaybe)
            return false;
    }
    return true;
}


bool FastABDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    if (state[pos]%3 > 1)
        return false;
    int cpt = 0;
    const int nbNeeded = state[pos]%3;
    const int goal = (isSTONE(state[pos]) ? nbReqStone_:nbReqNone_);
    const int nbReal = goal - nbNeeded;
    if ((pos == 0 && valUpPtr && isSTONE(*valUpPtr)))
        cpt++;
    if (pos != 0 && isSTONE(state[pos-1]))
        cpt++;
    if (pos != nbLin-1 && isSTONE(state[pos+1]))
        cpt++;
    if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != nbReal))
        return false;
    return true;
}


int FastABDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{

    int res = 0;
    if (isSTONE(state[pos]))
        res =  nbReqStone_-state[pos];
    else
        res = nbReqNone_-state[pos]+E_OK;
    if (nextState && isSTONE(*nextState))
        res++;

    return res;
}


bool FastABDominationProblem::is_state_dominated(const int size, const char *state) const
{
    for (int i = 0; i != size; i++)
        if (state[i]%3 != 0)
            return false;

    return true;
}


bool FastABDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
    for (int i = 0; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && !isSTONE(state[i]))
            return false;

        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if (isSTONE(prevState[i]))
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell > 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    for (int i = 1; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && !isSTONE(state[i]))
            return false;

        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if (isSTONE(prevState[i]))
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (isSTONE(state[i]) ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell != 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    const char valUp = stateUp[pos], val = state[0];
    const int nbNeedCell = val%3;
    const int nbNeedUp = valUp%3;
    const int goalUp = isSTONE(stateUp[pos]) ? nbReqStone_:nbReqNone_;

    if (nbNeedCell > 1)
        return false;
    int cptUp = 0;
    if (pos != 0 && isSTONE(stateUp[pos-1]))
        cptUp++;
    if (pos != size -1 && isSTONE(stateUp[pos+1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;

    if ((nbNeedUp == 0 && cptUp < goalUp) || (nbNeedUp != 0 && cptUp != goalUp-nbNeedUp))
        return false;

    return true;
}


int FastABDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    int res = 0;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        if (nbNeededPrev > (isSTONE(state[lin]) ? 1:0) + ((lin==0 &&canFirstNeedOne)? 1:0))
            return INT_MAX;
        else if (nbNeededPrev == 0 && isSTONE(state[lin]))
            res++;

        const int nbNeeded = state[lin]%3;
        const int goal = isSTONE(state[lin]) ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (nbNeeded > 1 + ((lin==0 && canFirstNeedOne)?1:0))
            return INT_MAX;
        if (lin != 0 && isSTONE(state[lin-1]))
            cpt++;
        if (lin != size-1 && isSTONE(state[lin+1]))
            cpt++;
        if (isSTONE(prevState[lin]))
            cpt++;

        if (nbNeeded != 0)
        {
            if (cpt != goal-nbNeeded)
                return INT_MAX;
        }
        else
        {
            if (cpt < goal)
                return INT_MAX;
            else
                res += cpt-goal;
        }
    }

    if (isSTONE(state[size-1]))
        res++;
    return res;
}


int FastABDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    int res = 0;
    if (stateUp)
    {
        const int nbNeededUp = stateUp[size-1]%3;
        const int goalUp = isSTONE(stateUp[size-1])? nbReqStone_:nbReqNone_;
        int cptUp = 0;
        if (isSTONE(state[0]))
            cptUp++;
        if (size > 1 && isSTONE(stateUp[size-2]))
            cptUp++;
        if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
            return INT_MAX;
        else if (cptUp > goalUp)
            res += cptUp - goalUp;

        if (isSTONE(stateUp[size-1]))
            res++; //No guy at its right

    }

    for (int i = 0; i != size; i++)
    {
        const int nbNeeded = state[i]%3;
        const int goal = isSTONE(state[i]) ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (i != 0 && isSTONE(state[i-1]))
            cpt++;
        else if (i == 0 && stateUp && isSTONE(stateUp[size-1]))
            cpt++;

        if (i != size-1 && isSTONE(state[i+1]))
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt - goal;

        if (isSTONE(state[i]))
            res++; //Because there is no cell at right
    }
    if (isSTONE(state[size-1]))
        res++;
    return res; //Because there is no cell down
}


int FastABDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
    if (state[0] %3 > 1)
        return INT_MAX; /* Cell needs more than one additional stone, but has only
                           one new neighbour (state up already counted). */
    int res = 0;
    const int nbNeededUp = stateUp[posUp]%3;
    const int goalUp = isSTONE(stateUp[posUp]) ? nbReqStone_:nbReqNone_;
    int cptUp = 0;
    if (posUp != 0 && isSTONE(stateUp[posUp-1]))
        cptUp++;
    if (posUp != size-1 && isSTONE(stateUp[posUp+1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;
    if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
        return INT_MAX;
    if (cptUp > goalUp)
        res += cptUp-goalUp;

    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        const int deltaPrev = nbNeededPrev - (isSTONE(state[lin]) ? 1:0);
        if (deltaPrev > 0)
            return INT_MAX;
        else
            res -= deltaPrev;

        const int nbNeeded = state[lin]%3;
        const int goal = isSTONE(state[lin]) ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (isSTONE(prevState[lin]))
            cpt++;
        if (lin != 0 && isSTONE(state[lin-1]))
            cpt++;
        else if (lin == 0 && isSTONE(stateUp[posUp]))
            cpt++;
        if (lin != size-1 && isSTONE(state[lin+1]))
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt-goal;
    }

    if (isSTONE(state[size-1]))
        res++;
    return res;
}


int FastABDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    int res = 0;
    if (stateBand[0]%3 == 2 && !isSTONE(stateSquare[0]))
        return INT_MAX;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededBand = stateBand[lin]%3;
        int addBand = (isSTONE(stateSquare[lin]) ? 1 : 0);
        if (lin != 0 && addBand < nbNeededBand)
            return INT_MAX;
        else if (addBand > nbNeededBand)
            res += addBand - nbNeededBand;

        const int nbNeededSquare = stateSquare[lin]%3;

        int addSquare = 0;
        if (isSTONE(stateBand[lin]))
            addSquare++;

        if (addSquare < nbNeededSquare)
            return INT_MAX;
        else
            res += addSquare - nbNeededSquare;
    }
    return res;
}


int FastABDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int FastABDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    const std::vector<char*> &states = validStates_;
    int res = 0;

    char *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char *cur = states[curId];

    for (int lin = 0; lin != size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (isSTONE(cur[lin]))
            cptFirst++;
		int nbReqFirst = isSTONE(prev[lin]) ? nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && isSTONE(cur[lin]))
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    char *next = size > 1 ? states[comesFromStateAtStep_[1][curId]]:NULL;
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (isSTONE(cur[0]))
            cptUp++;
        if (idCol != 0 && isSTONE(stateUp[idCol-1]))
            cptUp++;
        if (idCol != size-1 && isSTONE(stateUp[idCol+1]))
            cptUp++;
        int nbReqUp = isSTONE(stateUp[idCol]) ? nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;

        for (int lin = 0; lin != size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (isSTONE(prev[lin]))
                cpt++;
            if (next && isSTONE(next[lin]))
                cpt++;
            if (lin == 0 && isSTONE(stateUp[idCol]))
                cpt++;
            else if (lin != 0 && isSTONE(cur[lin-1]))
                cpt++;
            if (lin != size-1 && isSTONE(cur[lin+1]))
                cpt++;
            const int nbReq = isSTONE(cur[lin]) ? nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
        }
        if (isSTONE(cur[size-1]))
            res++;
        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);

    if (isSTONE(stateUp[size-1]))
        res++;
    for (int lin = 0; lin !=  size; lin++)
        if (isSTONE(prev[lin]))
            res++;
    return res;
}


int FastABDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    initialise(IS_INVALID_PERMITTED(), true);
    const std::vector<char*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        if (isSTONE(states[s][0]))
            for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
                transferMatrix.nonZeroValues[s][i]++;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (isSTONE(states[s][0]))
                firstLossVector[s]++;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
            if (isSTONE(states[s][i]))
                add++;//No cell at right

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;

    return minLoss;
}


int FastABDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    nbLin_--;
    initialise(IS_INVALID_PERMITTED(), true);
    nbLin_++;


    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.print();
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);
    MMatrix.print();
    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            if (states[iS][j]%3 != 0)
            {
                isAlmostDominatedForUp[iS] = false;
                break;
            }
        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        const char* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            const int goal = isSTONE(states[iSVertical][i]) ? nbReqStone_:nbReqNone_;
            int nbShouldBe = goal - (states[iSVertical][i]%3);
            if (i != 0 && isSTONE(states[iSVertical][i-1]))
                nbShouldBe--;
            if (i != nbLin-2 && isSTONE(states[iSVertical][i+1]))
                nbShouldBe--;

            if (nbShouldBe != 0)
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);

        int nbReqVert = isSTONE(stateVertical[0]) ? nbReqStone():nbReqNone();
        int cptVert = nbReqVert-(stateVertical[0]%3);
        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            const char *stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID())
                continue;

            int nbReqHoriz = isSTONE(stateHorizontal[0]) ? nbReqStone():nbReqNone();
            int cptHoriz = nbReqHoriz - (stateVertical[0]%3);
            int cptCorner = 0;
            if (isSTONE(stateVertical[0]))
                cptCorner++;
            if (isSTONE(stateHorizontal[0]))
                cptCorner++;

            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone ? E_STONE_NEED_TWO:E_OK;
            if (valueCorner == E_OK && cptCorner < nbReqNone())
            {
                valueCorner = E_STONE_NEED_TWO;
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == E_STONE_NEED_TWO)
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (isSTONE(stateHorizontal[i]))
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;
            minLoss = std::min(minLoss, total);

        }

    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;
    return minLoss;
}


==> Source-domination/fast-total-not-dominate-twice.cpp <==
//#include "problems-prototypes.hh"
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "fast-abdomination.hh"



//We count for each cell if it contains more neighbouring stones than its state says,
//or too few knowing that each cell will only have one preceeding cell. Except in some cases
//for the first cell which will have another one.
bool FastABDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
//    std::cout << "UUUUUUUU => => " << INVALID() << std::endl;
    //    return true;

    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;

        const int addMaybe = (i==0 && canStateUpExist)?2:1;
        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (i != 0 && i != size-1 && state[i-1] <= MAX_VAL_STONE() && state[i+1] <= MAX_VAL_STONE())
            return false;
        if (nbReal > cpt+addMaybe || (nbNeedCell != 0 && cpt > nbReal))
            return false;
        if (nbNeedCell > addMaybe)
            return false;
    }
    return true;
}


bool FastABDominationProblem::can_cell_neighbourhood_be_first(const char* state, const int nbLin, const int pos, const char* valUpPtr) const
{
    if (state[pos]%3 > 1)// && (!valUpPtr || *valUpPtr > MAX_VAL_STONE()))
        return false;
    int cpt = 0;
    const int nbNeeded = state[pos]%3;
    const int goal = (state[pos] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_);
    const int nbReal = goal - nbNeeded;
    if ((pos == 0 && valUpPtr && *valUpPtr <= MAX_VAL_STONE()))
        cpt++;
    if (pos != 0 && state[pos-1] <= MAX_VAL_STONE())
        cpt++;
    if (pos != nbLin-1 && state[pos+1] <= MAX_VAL_STONE())
        cpt++;
    if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != nbReal))
        return false;
    return true;
}


int FastABDominationProblem::count_stones_neighbouring_cell(const int size, const char* state, const char* nextState, const char* valUpPtr, const int pos) const
{

    int res = 0;
    if (state[pos] <= MAX_VAL_STONE())
        res =  nbReqStone_-state[pos];
    else
        res = nbReqNone_-state[pos]+E_OK;
//    std::cout << "base = " << res << "------------" << state[pos] <<'\n';
//    if (valUpPtr && *valUpPtr <= MAX_VAL_STONE())
//        res++;
    if (nextState && *nextState <= MAX_VAL_STONE())
        res++;
    return res;
}


bool FastABDominationProblem::is_state_dominated(const int size, const char* state) const
{//TODO
    for (int i = 0; i != size; i++)
        if (state[i]%3 != 0)
            return false;

    return true;
}


//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool FastABDominationProblem::are_state_compatible(const int size, const char* prevState, const char* state) const
{
    for (int i = 0; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && state[i] > MAX_VAL_STONE())
            return false;
        //const int cptPrev = count_stones_neighbouring_cell(size, prevState, state, NULL, i);
        //        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);
        if (state[i] <= MAX_VAL_STONE() && (prevState[i] != E_STONE_NEED_ONE && prevState[i] != E_NEED_ONE))
            return false;
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[i] <= MAX_VAL_STONE())
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell > 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
//return true; //TODO LOL
    for (int i = 1; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && state[i] > MAX_VAL_STONE())
            return false;
        //const int cptPrev = count_stones_neighbouring_cell(size, prevState, state, NULL, i);
        //        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[i] <= MAX_VAL_STONE())
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell != 0 && cpt != nbReal))
            return false;
    }
    return true;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool FastABDominationProblem::is_up_compatible(const char* state, const char* stateUp, const int pos, const int size) const
{
    //TODO is ok?
    //TODO later if no hope...

    const char valUp = stateUp[pos], val = state[0];
    const int nbNeedCell = val%3;
    const int nbNeedUp = valUp%3;
    const int goalUp = stateUp[pos] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;

    if (nbNeedCell > 1)
        return false; //TODO can be up? (if need > 2...)
    int cptUp = 0;
    if (pos != 0 && stateUp[pos-1] <= MAX_VAL_STONE())
        cptUp++;
    if (pos != size -1 && stateUp[pos+1] <= MAX_VAL_STONE())
        cptUp++;
    if (state[0] <= MAX_VAL_STONE())
        cptUp++;

    if ((nbNeedUp == 0 && cptUp < goalUp) || (nbNeedUp != 0 && cptUp != goalUp-nbNeedUp))
        return false;
    //TODO continue
    return true;
}


int FastABDominationProblem::compute_transfer_loss_value_for_band(const int size, const char* prevState, const char* state, const bool canFirstNeedOne)
{
    int res = 0;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        if (nbNeededPrev > (state[lin] <= MAX_VAL_STONE()?1:0) + ((lin==0 &&canFirstNeedOne)?1:0))
            return INT_MAX;
        else if (nbNeededPrev == 0 && state[lin] <= MAX_VAL_STONE())
            res++;

        const int nbNeeded = state[lin]%3;
        const int goal = state[lin] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (nbNeeded > 1 + ((lin==0 && canFirstNeedOne)?1:0))
            return INT_MAX;
        if (lin != 0 && state[lin-1] <= MAX_VAL_STONE())
            cpt++;
        if (lin != size-1 && state[lin+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[lin] <= MAX_VAL_STONE())
            cpt++;

        if (nbNeeded != 0)
        {
            if (cpt != goal-nbNeeded)
                return INT_MAX;
        }
        else
        {
            if (cpt < goal)
                return INT_MAX;
            else
                res += cpt-goal;
        }
    }

    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res;
}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the last cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int FastABDominationProblem::compute_single_loss_for_corner(const int size, const char* state, const char* stateUp)
{
    int res = 0;
    if (stateUp)
    {
        const int nbNeededUp = stateUp[size-1]%3;
        const int goalUp = stateUp[size-1] <= MAX_VAL_STONE()? nbReqStone_:nbReqNone_;
        int cptUp = 0;
        if (state[0] <= MAX_VAL_STONE())
            cptUp++;
        if (size > 1 && stateUp[size-2] <= MAX_VAL_STONE())
            cptUp++;
        if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
            return INT_MAX;
        else if (cptUp > goalUp)
            res += cptUp - goalUp;

        if (stateUp[size-1] <= MAX_VAL_STONE())
            res++; //No guy at its right

    }
    // std::cout << stateUp[size-1] << " and " << state[0] << " " << state[1] << " ===> " << res << '\n';

    for (int i = 0; i != size; i++)
    {
        const int nbNeeded = state[i]%3;
        const int goal = state[i] <= MAX_VAL_STONE()? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        else if (i == 0 && stateUp && stateUp[size-1] <= MAX_VAL_STONE())
            cpt++;

        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt - goal;

        if (state[i] <= MAX_VAL_STONE())
            res++; //Because there is no cell at right
        //const int nbCurReq = state[i] <= STONE()?nbReqStone():nbReqNone();
        //        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, (i==0&&stateUp)?&(stateUp[size-1]):NULL, i);
        //if (cptCur > nbCurReq)
        //    res+=cptCur-nbCurReq;
    }
    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res; //Because there is no cell down
}


int FastABDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char* prevState, const char* state, const char* stateUp, int posUp)
{
    if (state[0] %3 > 1)
        return INT_MAX; //TODO WHY?!
    int res = 0;
    const int nbNeededUp = stateUp[posUp]%3;
    const int goalUp = stateUp[posUp] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
    int cptUp = 0;
    if (posUp != 0 && stateUp[posUp-1] <= MAX_VAL_STONE())
        cptUp++;
    if (posUp != size-1 && stateUp[posUp+1] <= MAX_VAL_STONE())
        cptUp++;
    if (state[0] <= MAX_VAL_STONE())
        cptUp++;
    if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
        return INT_MAX;
    if (cptUp > goalUp)
        res += cptUp-goalUp;

    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        const int deltaPrev = nbNeededPrev - (state[lin] <= MAX_VAL_STONE()?1:0);
        if (deltaPrev > 0)
            return INT_MAX;
        else
            res -= deltaPrev;

        const int nbNeeded = state[lin]%3;
        const int goal = state[lin] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (prevState[lin] <= MAX_VAL_STONE())
            cpt++;
        if (lin != 0 && state[lin-1] <= MAX_VAL_STONE())
            cpt++;
        else if (lin == 0 && stateUp[posUp] <= MAX_VAL_STONE())
            cpt++;
        if (lin != size-1 && state[lin+1] <= MAX_VAL_STONE())
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt-goal;
    }

    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res;
}


int FastABDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char valUpSquare)
{
    int res = 0;
    //TODO change this trick
    if (stateBand[0]%3 == 2 && stateSquare[0] > MAX_VAL_STONE())
        return INT_MAX;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededBand = stateBand[lin]%3;
        int addBand = (stateSquare[lin] <= MAX_VAL_STONE() ? 1 : 0);// + (lin==0 ? valUpSquare:0);
        if (lin != 0 && addBand < nbNeededBand)
            return INT_MAX;
        else if (addBand > nbNeededBand)
            res += addBand - nbNeededBand;

        const int nbNeededSquare = stateSquare[lin]%3;

        int addSquare = 0;// (lin==0 ? valUpSquare:0);
        if (stateBand[lin] <= MAX_VAL_STONE())
            addSquare++;
        //        if (lin == 0 && valUpSquare <= MAX_VAL_STONE())
        //            addSquare++;

        if (addSquare < nbNeededSquare)
            return INT_MAX;
        else
            res += addSquare - nbNeededSquare;
    }
    return res;
}


int FastABDominationProblem::get_state_local_signature(const char* state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than 2, we add the loss.
int FastABDominationProblem::compute_actual_loss(const int size, int idFirst , const char* stateUp, int grid[][100])
{
//    std::cout << "\n\nDEBUT\n";
    const std::vector<char*> std::vector<char*> &states = validStates_;
    //TODO later
    int res = 0;

    char* prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char* cur = states[curId];

    for (int lin = 0; lin != size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (cur[lin] <= STONE())
            cptFirst++;
        int nbReqFirst = prev[lin] <= STONE()?nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && cur[lin] <= STONE())
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }
  //  std::cout << "FIRST RES = " << res << '\n';
    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    char* next = states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] <= STONE())
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]<=STONE())
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] <= STONE())
            cptUp++;
        int nbReqUp = stateUp[idCol] <= STONE()?nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;
    //    std::cout << "RES UP (" << idCol << " => " << res << '\n';

        for (int lin = 0; lin != size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (prev[lin] <= STONE())
                cpt++;
            if (next && next[lin] <= STONE())
                cpt++;
            if (lin ==0 && stateUp[idCol] <= STONE())
                cpt++;
            else if (lin != 0 && cur[lin-1] <= STONE())
                cpt++;
            if (lin != size-1 && cur[lin+1] <= STONE())
                cpt++;//count_stones_neighbouring_cell(size, cur, NULL, lin==0?&stateUp[idCol]:NULL, lin);//TODO check that prev is ok here in argument... I think it is
            const int nbReq = cur[lin]<=STONE()?nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
      //  std::cout << "haha" << cur[lin] << "...." << "RES (" << lin << "," << idCol << ") => " << res << " because nbStones = " << cpt << '\n';
        }
        if (cur[size-1] <= STONE())
            res++;
        //std::cout << "RES genre fin => " << res << '\n';
        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (stateUp[size-1] <= STONE())
        res++;
    for (int lin = 0; lin !=  size; lin++)
        if (prev[lin] <= STONE())
            res++;
    return res;
}


int FastABDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cout << nbLin_ << "olol" << std::endl;
    initialise(IS_INVALID_PERMITTED(), true);
    const std::vector<char*> std::vector<char*> &states = validStates_;

    const int nbState = states.size();
    std::cout << nbState << "lol" << std::endl;

    /*
    for (int s = 0; s < nbState; s++)
        std::cout << s << '\t';
    std::cout << std::endl << '\n';
    for (int lin = 0; lin < nbLin; lin++)
    {
        for (int s = 0; s < nbState; s++)
            std::cout << validStates_[s][lin] << "\t";
        std::cout << std::endl;
    }
    std::cout << '\n';
    */
    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);
    //transferMatrix.print();/

    for (int s = 0; s < nbState; s++)
    {
        if (states[s][0] <= MAX_VAL_STONE())
            for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
                transferMatrix.nonZeroValues[s][i]++;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    /*
       int falsestateUp[nbCol]; //To work with compute_single_loss_for_corner
       for (int i = 0; i < nbLin; i++)
       falsestateUp[i] = INVALID();
       */
    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);//falsestateUp);
            if (states[s][0] <= STONE())
                firstLossVector[s]++;
            for (int i = 0; i < nbLin_; i++)
                std::cout << states[s][i] << ' ';
            std::cout << " ====> " << firstLossVector[s] << std::endl;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL, NULL, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] <= STONE())
                add++;//No cell at right
        }

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination

    return minLoss;
}


int FastABDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    nbLin_--;
    initialise(IS_INVALID_PERMITTED(), true);
    nbLin_++;


    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<char*> std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.print();
    tTransferMatrix.transpose(transferMatrix);

    for (int i = 0; i < nbState; i++)
        std::cout << i << ' ';
    std::cout << '\n';
    for (int i = 0; i < nbLin-1; i++)
    {
        for (int j = 0; j < nbState; j++)
            std::cout << states[j][i] << ' ';
        std::cout << std::endl;
    }
    std::cout << std::endl;


    s_sparseMatrix tMMatrix;
    //TODO set sizeBand to nbLin-1?
    compute_corner_min_loss_matrix(tMMatrix);

    std::cout << "\n\n\n";

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);
    MMatrix.print();
    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            if (states[iS][j]%3 != 0)
            {
                isAlmostDominatedForUp[iS] = false;
                break;// TODO VOIR
            }
        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        const char* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            const int goal = states[iSVertical][i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
            int nbShouldBe = goal - (states[iSVertical][i]%3);
            if (i != 0 && states[iSVertical][i-1] <= MAX_VAL_STONE())
                nbShouldBe--;
            if (i != nbLin-2 && states[iSVertical][i+1] <= MAX_VAL_STONE())
                nbShouldBe--;

            if (nbShouldBe != 0)
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())//TODO isAlmost thing???
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);
        if (addVertical == INT_MAX)
        {
            std::cout << " ATTENTION: " << iSVertical << '\n';
            continue;
        }

        int nbReqVert = stateVertical[0] <= MAX_VAL_STONE()?nbReqStone():nbReqNone();
        int cptVert = nbReqVert-(stateVertical[0]%3);
/*        if (stateVertical[1] <= MAX_VAL_STONE())
            cptVert++;
        if (stateVertical[0] == STONE_PREV() || stateVertical[0] == NONE_PREV())
            cptVert++;
*/
        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            const char* stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID()) //TODO see isAlmost bla
                continue;

            int nbReqHoriz = stateHorizontal[0] <= MAX_VAL_STONE()?nbReqStone():nbReqNone();
            int cptHoriz = nbReqHoriz - (stateVertical[0]%3);
            //TODO:
            //One of the two has a new neighbour? the one which is horiz on top of the corner
/*
            if (stateHorizontal[1] <= STONE())
                cptHoriz++;
            if (stateHorizontal[0] == STONE_PREV() || stateHorizontal[0] == NONE_PREV())
                cptHoriz++;
*/
            int cptCorner = 0;
            if (stateVertical[0] <= MAX_VAL_STONE())
                cptCorner++;
            if (stateHorizontal[0] <= MAX_VAL_STONE())
                cptCorner++;

            //TODO right value for corner cell
            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone?STONE():NONE();
            if (valueCorner == NONE() && cptCorner < nbReqNone())
            {
                valueCorner = STONE();
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == STONE())
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;//TODO compute once and store, same for vertical
            for (int i = 0; i < nbLin-1; i++)
                if (stateHorizontal[i] <= STONE())
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;
            std::cout << iSVertical << " ;;; " << MMatrix.nonZeroColIndices[iSVertical][iCol] << " => ";

            std::cout << addHorizontal << " and " << addVertical << " ==> " << MMatrix.nonZeroValues[iSVertical][iCol] << " and " << addCorner << std::endl;

            minLoss = std::min(minLoss, total);

        }

    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination
    return minLoss;
}


==> Source-domination/formula-scripts/2domScript.py <==
#! /usr/bin/python
import sys
import math

def fun1(n):
    return math.ceil((n+1)/2)

def fun2(n):
    if n == 1:
        return 2
    else:
        return n

def fun3(n):
    return math.ceil(n+n/3)

def fun4(n):
#    return math.ceil(n+(3*n)/4+3/4)
    if n%8== 3 or n%8 == 7:
        return 2*n-int(n/4)
    else:
        return 2*n-int(n/4)+1

def fun5(n):
    if n%7 in [0,6]:
        return 2*n+math.ceil(n/7)+1
    else:
        return 2*n+math.ceil(n/7)

def fun6(n):
    if n%11 in [0,2,6]:
        return 2*n+6*n//11+1
    else:
        return 2*n+6*n//11+2

def fun7(n):
    if n > 9 and n%18 != 7 and n%18 <= 9:
        return 3*n-n//18+1
    else:
        return 3*n-n//18

def fun8(n):
    if n%3==1:
        return 3*n+math.ceil(n/3)
    else:
        return 3*n+math.ceil(n/3)+1

def general_fun(n,m):
    return ((n+2)*(m+2))//3-6


nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2, fun3, fun4, fun5, fun6, fun7, fun8]

if nbLin < 9:
    for i in range(nbLin, nbCol+1):
        print(str(i) +": " + str(functions[nbLin](i)))
elif nbLin >= 9:
    for i in range(nbLin, nbCol+1):
        print(str(i) +": " + str(general_fun(nbLin, i)))





==> Source-domination/formula-scripts/distance2DomScript.py <==
#! /usr/bin/python3
import sys
import math

def formula(n, m):
    return ((n+2)*(m+2))//3-6


def fun1(n):
    return math.ceil(n/5)

def fun2(n):
    return int(n/4)+1

def fun3(n):
    return math.ceil(n/3)

def fun4(n):
    if n%7 in [0,1,3,5]:
        return int(3*n/7)+1
    else:
        return int(3*n/7)+2

def fun5(n):
    if n == 3:
        return 2
    else:
        if n%6 in [1]:
            return (n+1)//2
        else:
            return (n+1)//2+1
def fun6(n):
    if n == 1:
        return 2
    elif n == 3:
        return 2
    elif n == 4:
        return 4
		
    else:
        if n%5 in [3]:
            return int((3*n)/5)+2
        else:
            return int((3*n/5)+1)

def fun7(n):
    if n == 9:
        return 7
    else:
        return (2*n)//3+2

def fun8(n):
    if n == 13:
        return 12
    add = 1
    if n%8 in [0,1,2,3,5,6]:
        add = 2
    return (6*n)//8+add


def fun9(n):
    if n in [11,18]:
        return (5*n)//6+1
    if n%6 in [2,3, 9] and not n in [14,15,20,21,27,32,39]:
        return (5*n)//6+3
    else:
        return (5*n)//6+2




def fun10(n):
    if n%11 in [2,3,5,8]:
        return (10*n)//11+3
    else:
        return (10*n)//11 + 2

def fun11(n):
    if n%30 in [0,2,3,5,8,10,12,13,15,18,20,22,23,25,28]:
        return n+2
    else:
        return n+1

def fun12(n):
    if n%14 in [11] and n != 25:
        return (15*n)//14+4
    elif (n%14 in [1,4,7] or n in [14, 17, 19, 28]):
        return (15*n)//14 + 2
    else:
        return (15*n)//14 + 3


def fun13(n):

    if n%13 in [5] and n != 31:
        return (15*n)//13 + 4
    elif (n != 13 and n%13 in [0,2,3,6,8,10,11,12]) or n == 31:
        return (15*n)//13+3
    else:
        return (15*n)//13 + 2


def fun14(n):
    if n%17 in [1] or n in [23, 30, 47]:
        return (21*n//17)+2
    elif n > 46 and n%17 in [2,3,8,11,14,16] and not n in [54, 59, 71] or n == 36:
        return (21*n//17)+4

    else:
        return (21*n)//17 + 3


def fun15(n):
    if n%16 in [1,4,7]:
        return (21*n)//16+2
    elif n%16 in [2,3,5,8] and not n in [19,21]:
        return (21*n)//16+4
    else:
        return (21*n)//16+3


nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2, fun3, fun4, fun5, fun6, fun7, fun8, fun9, fun10, fun11, fun12, fun13, fun14, fun15]


for i in range(nbLin, nbCol+1):
    if nbLin <= 15:
        print(str(i) +": " + str(functions[nbLin](i)))
    else:
        print(str(i) +": " + str(formula(nbLin,i)))



==> Source-domination/formula-scripts/domCountScript.py <==
#! /usr/bin/python
import sys
import math

def fun1(n):
    if n%3 == 0:
        return 1
    elif n%3 == 2:
        return n//3+2
    else:
        return int(((n+5)/3*((n+5)/3+1))/2-2)
def fun2(n):
    if n == 2:
        return 6
    elif n == 3:
        return 3
    elif n == 6:
        return 17
    elif n%2 == 1:
        return 2
    else:
        return n*2+4

def fun3(n):
    if n == 2:
        return 3
    elif n%4 == 1:
        return 1
    elif n == 3:
        return 10
    elif n == 7:
        return 11
    elif n == 8:
        return 46
    elif n == 12:
        return 60
    elif n%4 == 2:
        return (n+2)//4
    elif n%4 == 3:
        return int((n+1)/4*((n+1)/4+1)/2+6)
    else:
        return int((n/4)*(n/4+1)*(n/2+1)/(6*2)+(n/4)*(n/4+1)/(2*2)+math.ceil(2.5*n)+18)


def fun4(n):
#    return math.ceil(n+(3*n)/4+3/4)
    return int(1.39**n/5.69)
    if n%8== 3 or n%8 == 7:
        return 2*n-int(n/4)
    else:
        return 2*n-int(n/4)+1

def fun5(n):
    if n%7 in [0,6]:
        return 2*n+math.ceil(n/7)+1
    else:
        return 2*n+math.ceil(n/7)

def fun6(n):
    if n%3 == 1:
        return 2
    else:
        return 2*n+6*n//11+2

def fun7(n):
    if n > 9 and n%18 != 7 and n%18 <= 9:
        return 3*n-n//18+1
    else:
        return 3*n-n//18

def fun8(n):
    if n%3==1:
        return 3*n+math.ceil(n/3)
    else:
        return 3*n+math.ceil(n/3)+1


nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2, fun3, fun4, fun5, fun6, fun7, fun8]

if nbLin < 9:
    for i in range(1, nbCol+1):
        print(str(i) +" " + str(functions[nbLin](i)))





==> Source-domination/formula-scripts/romanScript.py <==
#! /usr/bin/python
import sys
import math


def formula(n, m):
    return ((n+2)*(m+2))//3-6


def fun1(n):
    return math.ceil(2*n/3)

def fun2(n):
    return n+1

def fun3(n):
    if n % 4 == 1:
        return math.ceil(3*n/2)
    else:
        return math.ceil(3*n/2)+1

def fun4(n):
    if n != 4 and n <= 6:
        return 2*n+1
    else:
        return 2*n

def fun5(n):
    if n == 3:#(n != 1 and n % 5 == 1) or n == 3:
        return math.ceil(12*n/5)
    else:
        return 12*n//5+2



def fun6(n):
    if n <= 4 or n % 5 in {0,3,4}:
        return 14*n//5+2
    else:
        return 14*n//5+3

def fun7(n):
    if n in {1,2,4,5,7} or n % 5 == 0:
        return 16*n//5+2
    else:
        return 16*n//5+3

def fun8(n):
    if n == 2:
        return 9
    elif n == 4:
        return 16
    elif n % 5 == 3 and n > 3:
        return 18*n//5+4
    else:
        return 18*n//5+3

def fun9(n):
    if n % 5 == 4:
        return 20*n//5+2
    else:
        return 20*n//5+3

def general_fun(n,m):
    if n%5 == 4 and m%5 == 4:
        return (2*(n+1)*(m+1)-2)//5-1
    else:
        return (2*(n+1)*(m+1)-2)//5


nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2, fun3, fun4, fun5, fun6, fun7, fun8, fun9]

for a in range(1):
    for col in range(nbLin, nbCol+1):
        if nbLin > 9:
            print(str(col)+": "+str(general_fun(nbLin,col)))
        else:
            print(str(col)+": "+str(functions[nbLin](col)))


==> Source-domination/formula-scripts/totalDomScript.py <==
#! /usr/bin/python
import sys
import math

def fun1(n):
    if n%4 == 0:
        return n//2
    else:
        return (n+2)//2

def fun2(n):
    if n%3 == 1:
        return (2*n+2)//3+1
    else:
        return (2*n+2)//3

def fun3(n):
    return n

def fun4(n):
#    return math.ceil(n+(3*n)/4+3/4)
    if n%5 in [0,3]:
        return (6*n+3)//5+2
    else:
        return (6*n+3)//5+1

def fun5(n):
    if n%4 == 0:
        return (6*n+3)//4+2
    else:
        return (6*n+3)//4+1

def fun6(n):
    if n%7 == 5:
        return (12*n)//7+4
    elif n%7 in [1,2,3]:
        return (12*n)//7+3
    else:
        return (12*n)//7+2

def fun7(n):
    if n%2 == 0 or n in [9,11,15,21]:
        return 2*n+2
    else:
        return 2*n+1

def fun8(n):
    if n%9 in [0,7] and n != 9 and n != 16:
        return (20*n+6)//9+4
    elif n%9 in [2,3,4,5]:
        return (20*n+6)//9+3
    else:
        return (20*n+6)//9+2

def fun9(n):
    if n%4 == 2:
        return (10*n+3)//4+3
    else:
        return (10*n+3)//4+2

def fun10(n):
    nn = n%11
    if n != 20 and nn == 9:
        return (30*n+1)//11+6
    elif n != 13 and n != 18 and nn in [2,5,7]:
        return (30*n+1)//11+5
    elif n == 20 or nn in [0,1,3,6]:
        return (30*n+1)//11+4
    else:
        return (30*n+1)//11+3

def fun11(n):
    if n in [12,22]:
        return 3*n+4
    elif n in [13,15,17,19,23,27,29,33,37,43,47,57]:
        return 3*n+3
    else:
        return 3*n+2

def fun12(n):
    nn = n%13
    if nn in [0,11] and not(n in [13,24,26,37]):
        return (42*n+9)//13+6
    elif nn in [2,4,7,9] and not(n in [15,17,20]):
        return (42*n+9)//13+5
    elif nn in [3,5,6,8] or (n in [13,24,26,37]):
        return (42*n+9)//13+4
    else:
        return (42*n+9)//13+3


def fun13(n):
    nn = n%4
    if n in [14,26]:
        return (14*n+3)//4+5
    elif nn == 0 or n == 19:
        return (14*n+3)//4+4
    else:
        return (14*n+3)//4+3

def fun14(n):
    nn = n%15
    if nn == 13 and not(n in [28,43]):
        return (56*n+2)//15+8
    elif nn in [2,9,11] and not (n in [17,24,26,32,41]):
        return (56*n+2)//15+7
    elif n in [28,43] or (nn in [0,5,6,7] and not(n in [15,21,22,30])):
        return (56*n+2)//15+6
    elif nn in [1,3,4,10] or n in [17,24,26,32,41]:
        return (56*n+2)//15+5

    else:
        return (56*n+2)//15+4

def fun15(n):
    if n in [16,30]:
        return 4*n+6
    elif n in [21,23]:
        return 4*n+5
    elif n in [17,19,25,27,31,35,37,39,41,45,49,53,55,59,63,67,73,77,81,91,95,109] or (n%2 == 0 and not (n in [16,30])):
        return 4*n+4
    else:
        return 4*n+3



def fun28(n):
    nn = n%29
    if nn in [0,27] and not(n in [29,56,58,85,87,114,116,143,145,172,174,201]):
        return (210*n+427)//29
    elif nn in [2,4,23,25] and not(n in [31,33,52,54,60,72,81,83,89,91,110,112,118,120,139,141,147,149,168,176]):
        return (210*n+398)//27
    elif (nn in [6,8,19,21] and not(n in [35,37,48,50,64,66,77,79,93,95,106,108,122,124,135,151])) or n in [145,172,174,201]:
        return (210*n+369)//29;
    elif (nn in [10,12,15,17] and not(n in [39,41,44,46,68,70,73,75,97,99,102])) or n in [112,120,139,141,147,149,168,176]:
        return (210*n+340)//29
    elif (nn in [11,13,14,16] and not(n in [40,42,43,69,72,74])) or n in [29,56,79,87,93,95,106,108,114,116,122,124,135,143,151]:
        return (210*n+ 311)//29
    elif nn in [7,9,18,20] or n in [31,46,54,60,62,68,70,73,75,81,83,89,91,97,99,102,110,118]:
        return (210*n+282)//29
    elif nn in [3,5,22,24] or n in [35,37,40,42,43,48,50,58,64,66,69,72,74,77,85]:
        return (210*n+253)//29
    else:
        return (210*n+224)//29

nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2,fun3,fun4,fun5,fun6,fun7,fun8,fun9,fun10,fun11,fun12,fun13,fun14,fun15]

for i in range (1,16):
    for j in range(500):
        print(str(i)+","+str(j)+": "+str(functions[i](j)))


#for i in range(nbLin,nbCol+1):
#    print(str(i) +": " + str(functions[nbLin](i)))
    #print(str(i) +": " + str(fun28(i)))




==> Source-domination/identifying-codes.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include <set>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "identifying-codes.hh"

#define LOGS false


bool IdentifyingCodesProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        if (!isStateValueValid(state[i]))
            return false;
        int val = state[i], valDown = i != size-1 ? state[i+1] : E_INVALID;
        char valUp = i != 0 ? state[i-1] : E_INVALID;

        if (is2UNSAFE(val) && (isSTONE(valUp) || isSTONE(valDown) || is2PREV(valUp) || is2PREV(valDown)))
            return false;
        if (!isSTONE(val) && !isPREV(val) && !is2PREV(val) && !isPREV(valUp) && !isPREV(valDown) && !canStateUpExist)
            return false;

        // Antepredecessor not dominated
        if ((i != 0 || !canStateUpExist) && is2UNSAFE(val) && !isPREV(val) && !is2PREV(valUp) && !is2PREV(valDown))
            return false;

        // Antepredecessor and predecessor have same identifying code
        if ((i != 0 || !canStateUpExist) && is2UNSAFE(val) && isPREV(val) && !isSTONE(val) && !isPREV(valUp) && !isPREV(valDown))
            return false;

        // Reducing number of states by a never optimal pattern
        if (size != 1 && isSTONE(val) && isPREV(val) && is2PREV(val) && (i == 0  || (isSTONE(valUp) && isPREV(valUp) && is2PREV(valUp))) && (i == size-1 || (isSTONE(valDown) && isPREV(valDown) && is2PREV(valDown))))
            return false;

        // Previous cell and previous cell up have the same identifying code
        if (i != 0 && (i != 1 || !canStateUpExist) &&  !isSTONE(val) && !isSTONE(valUp) && !isPREV(valDown) && (i < 2 || !isPREV(state[i-2])) && !is2PREV(val) && !is2PREV(valUp))
            return false;


        // Previous cell and previous cell up up have the same identifying code
        if (i > 1 && (i > 2 || !canStateUpExist) && !isSTONE(val) && !isPREV(val) && !isPREV(valDown) && !isPREV(state[i-2]) && (i < 3 || !isPREV(state[i-3])) && !isSTONE(state[i-2]) && !is2PREV(val) && !is2PREV(state[i-2]))
            return false;

        // Predecessor and its top-left neighbour have same identifying code
        if (i != 0 && (i != 1 || canStateUpExist) && !isPREV(val) && !isSTONE(val) && !isPREV(valDown) && !is2PREV(valUp) && is2UNSAFE(valUp) && (i < 2 || !is2PREV(state[i-2])))
            return false;

        // Predecessor and its bottom-left neighbour have same identifying code
        if (i != size-1 && (i != 0 || !canStateUpExist) && !isSTONE(val) && !isPREV(val) && !isPREV(valUp) && !is2PREV(valDown) && is2UNSAFE(valDown) && (i == size-2 || !is2PREV(state[i+2])))
            return false;

    }
    return true;
}


bool IdentifyingCodesProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    int val = state[pos];
    /* BIG BIG WARNING! Lying for the first cell, always pretend its ante-predecessor
     * contains a stone. This enables us to avoid problems for 2safeness for the next cell. */
    if (isPREV(val) || !is2PREV(val) || is2UNSAFE(val))
        return false;
    return true;
}


//Not used.
int IdentifyingCodesProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    return 0;
}

/* Only check if all the cells are dominated and no two cells of *this* last column
 * have the same identifying code. Uses a modification of the tansfer matrix on the
 * last multiplication to check that the identifying code of a cell is different from
 * the one of its predecessor. */
bool IdentifyingCodesProblem::is_state_dominated(const int size, const char *state) const
{

    for (int i = 0; i != size; i++)
    {
        int curVal = state[i], curUp = i == 0 ? E_INVALID:state[i-1], curDown = i == size-1 ? E_INVALID:state[i+1];
        bool curSTONE = isSTONE(curVal);
        bool prevSTONE = isPREV(curVal);
        bool prevPREV = is2PREV(curVal);

        // Current cell is not dominated
        if (!curSTONE && !prevSTONE && !isSTONE(curUp) && !isSTONE(curDown))
            return false;

        // Predecessor and current cell have the same identifying code
        if (nbCol_ > 1 && !isSTONE(curUp) && !isSTONE(curDown) && !is2PREV(curVal) && !isPREV(curUp) && !isPREV(curDown))
            return false;

        // Current cell and its ante-predecessor have the same identifying code
        // Notice that 2UNSAFE => !STONE so no need to test for prevSTONE... nor for up and down being stones
        if (is2UNSAFE(curVal))
            return false;

        // Current cell and and cell up have the same identifying code
        if (i != 0 && (i < 2 || !isSTONE(state[i-2])) && !isPREV(curVal) && !isPREV(curUp) && !isSTONE(curDown))
            return false;

        // Current cell and cell up up have the same identifying code
        if (i > 1 && !prevSTONE && !curSTONE && !isSTONE(curDown) && !isSTONE(state[i-2]) && (i < 3 || !isSTONE(state[i-3])) && !isPREV(state[i-2]))
            return false;

        // Current cell and its top left neighbour have the same identifying code
        if (nbCol_ != 1 && i != 0 && !curSTONE && !isSTONE(curDown) && !isPREV(curUp) && !is2PREV(curUp) && (i < 2 || !isPREV(state[i-2])))
            return false;

        // Current cell and its bottom left neighbour have the same identifying code
        if (nbCol_ != 1 && i != size-1 && !curSTONE && !isSTONE(curUp) && !isPREV(curDown) && !is2PREV(curDown) && (i > size-3 || !isPREV(state[i+2])))
            return false;
    }
    return true;
}


bool IdentifyingCodesProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    for (int i = 0; i != size; i++)
    {
        int curVal = state[i], curUp = i == 0 ? E_NONE:state[i-1], curDown = i == size-1 ? E_NONE:state[i+1];
        int prevVal = prevState[i], prevUp = i == 0 ? E_INVALID:prevState[i-1], prevDown = i == size-1 ? E_INVALID:prevState[i+1];
        bool curSTONE = isSTONE(curVal);
        bool prevSTONE = isSTONE(prevVal), curPREV = isPREV(curVal);
        bool prevPREV = isPREV(prevVal), cur2PREV = is2PREV(curVal);

        // Lying about its predecessors
        if ((prevSTONE ^ curPREV) || (prevPREV ^ cur2PREV))
        {
#if LOGS
            std::cerr << i << ": arf1\n";
#endif
            return false;
        }

        // Lying about safety of antepredecessor
        if (is2UNSAFE(curVal) ^ !(curSTONE || cur2PREV || is2PREV(prevVal) || isPREV(prevUp) || isPREV(prevDown) || isSTONE(curUp) || isSTONE(curDown)))
        {
#if LOGS
            std::cerr << i << ": arf2\n";
#endif
            return false;
        }


        /* This is checked by state. No valid states with such info exist.
        // Predecessor not dominated
        if (!curSTONE && !prevSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevPREV)
        return false;
        */

        // Predecessor and its predecessor have the same identifying code
        if (!curSTONE && !is2PREV(prevVal) && !isSTONE(prevUp) && !isSTONE(prevDown) && !isPREV(prevUp) && !isPREV(prevDown))
        {
#if LOGS
            std::cerr << i << ": arf4\n";
#endif
            return false;
        }

        // Predecessor and its ante-predecessor have the same identifying code
        // Notice that 2UNSAFE => !STONE so no need to test for prevSTONE
        if (is2UNSAFE(prevVal) && !curSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevSTONE)
        {
#if LOGS
            std::cerr << i << ": arf5\n";
#endif
            return false;
        }

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up have the same identifying code
        if (i != 0 && !curSTONE && !isSTONE(curUp) && !isSTONE(prevDown) && (i < 2 || !isSTONE(prevState[i-2])) && !isPREV(prevVal) && !isPREV(prevUp))
            return false;
        */

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up up have the same identifying code
        if (i > 1 && !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isSTONE(prevState[i-2]) && (i < 3 || !isSTONE(prevState[i-3])) && !isSTONE(state[i-2]) && !isPREV(prevState[i]) && !isPREV(prevState[i-2]))
            return false;
        */

        // Previous cell and its top left neighbour have the same identifying code
        if (i != 0 && !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isPREV(prevUp) && !is2PREV(prevUp) && (i < 2 || !isPREV(prevState[i-2])))
        {
#if LOGS
            std::cerr << i << ": arf8\n";
#endif
            return false;
        }

        // Previous cell and its bottom left neighbour have the same identifying code
        if (i != size-1 && !curSTONE && ! prevSTONE && !isSTONE(prevUp) && !isPREV(prevDown) && !is2PREV(prevDown) && (i > size-3 || !isPREV(prevState[i+2])))
        {
#if LOGS
            std::cerr << i << ": arf9\n";
#endif
            return false;
        }
    }
    return true;
}



//no longer needed
bool IdentifyingCodesProblem::modify_transfer_matrix_if_identifying_problem(s_sparseMatrix &newMatrix, const s_sparseMatrix &matrix) const
{
    return false;
    int nbState = validStates_.size();

    for (int s1 = 0; s1 < nbState; s1++)
    {
        char* prevState = validStates_[s1];
        for (int i2 = 0; i2 < matrix.nonZeroColIndices.size(); i2++)
        {
            int s2 = matrix.nonZeroColIndices[s1][i2];
            char* state = validStates_[s2];
            bool keep = true;

            for (int lin = 0; lin < nbLin_; lin++)
            {
                if ((lin == 0 || state[lin-1] > E_NONE_PREV) && (lin == nbLin_-1 || state[lin+1] > E_NONE_PREV) && prevState[lin] != E_STONE_PREV && prevState[lin] != E_NONE_PREV)
                {
                    keep = false;
                    break;
                }
            }

            if (keep)
            {
                newMatrix.nonZeroColIndices[s1].push_back(s2);
                newMatrix.nonZeroValues[s1].push_back(matrix.nonZeroValues[s1][i2]);
            }
        }
    }

    return true;
}


bool IdentifyingCodesProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
#if LOGS
    std::cerr << " Testing compatibility from snd line: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    for (int i = 1; i != size; i++)
    {
        int curVal = state[i], curUp = i == 0 ? E_NONE:state[i-1], curDown = i == size-1 ? E_NONE:state[i+1];
        int prevVal = prevState[i], prevUp = i == 0 ? E_INVALID:prevState[i-1], prevDown = i == size-1 ? E_INVALID:prevState[i+1];
        bool curSTONE = isSTONE(curVal);
        bool prevSTONE = isSTONE(prevVal), curPREV = isPREV(curVal);
        bool prevPREV = isPREV(prevVal), cur2PREV = is2PREV(curVal);

        // Lying about its predecessors
        if ((prevSTONE ^ curPREV) || (prevPREV ^ cur2PREV))
        {
#if LOGS
            std::cerr << i << ": arf1\n";
#endif
            return false;
        }

        // Lying about safety of antepredecessor
        if (is2UNSAFE(curVal) ^ !(curSTONE || cur2PREV || is2PREV(prevVal) || isPREV(prevUp) || isPREV(prevDown) || isSTONE(curUp) || isSTONE(curDown)))
        {
#if LOGS
            std::cerr << i << ": arf2\n";
#endif
            return false;
        }


        /* Is checked by state. No state with such info exists
        // Predecessor not dominated
        if (!curSTONE && !prevSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevPREV)
        {
            return false;
        */

// Predecessor and current cell will have the same identifying code
// ^ NONSENSE?

// Predecessor and its predecessor have the same identifying code
        if (!curSTONE && !is2PREV(prevVal) && !isSTONE(prevUp) && !isSTONE(prevDown) && !isPREV(prevUp) && !isPREV(prevDown))
        {
#if LOGS
            std::cerr << i << ": arf4\n";
#endif
            return false;
        }

        // Predecessor and its ante-predecessor have the same identifying code
        // Notice that 2UNSAFE => !STONE so no need to test for prevSTONE
        if (is2UNSAFE(prevVal) && !curSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevSTONE)
        {
#if LOGS
            std::cerr << i << ": arf5\n";
#endif
            return false;
        }

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up have the same identifying code
        if (i != 0 && !curSTONE && !isSTONE(curUp) && !isSTONE(prevDown) && (i < 2 || !isSTONE(prevState[i-2])) && !isPREV(prevVal) && !isPREV(prevUp)) //TODO check this, was for down and modified for up...
            return false;
        */

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up up have the same identifying code
        if (i > 1 && !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isSTONE(prevState[i-2]) && (i < 3 || !isSTONE(prevState[i-3])) && !isSTONE(state[i-2]) && !isPREV(prevState[i]) && !isPREV(prevState[i-2]))
            return false;
        */

        // Previous cell and its top left neighbour have the same identifying code
        // We may have an upper state, so start from 2
        if (i > 1 && !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isPREV(prevUp) && !is2PREV(prevUp) && !isPREV(prevState[i-2]))
        {
#if LOGS
            std::cerr << i << ": arf8\n";
#endif
            return false;
        }

        // Previous cell and its bottom left neighbour have the same identifying code
        if (i != size-1 && !curSTONE && ! prevSTONE && !isSTONE(prevUp) && !isPREV(prevDown) && !is2PREV(prevDown) && (i > size-3 || !isPREV(prevState[i+2])))
        {
#if LOGS
            std::cerr << i << ": arf9\n";
#endif
            return false;
        }
    }
    return true;
}



bool IdentifyingCodesProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    const char valUp = stateUp[pos], val = state[0];
    const int nbNeedCell = val%3;
    const int nbNeedUp = valUp%3;
    const int goalUp = isSTONE(stateUp[pos]) ? nbReqStone_:nbReqNone_;

    if (nbNeedCell > 1)
        return false;
    int cptUp = 0;
    if (pos != 0 && isSTONE(stateUp[pos-1]))
        cptUp++;
    if (pos != size -1 && isSTONE(stateUp[pos+1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;

    if ((nbNeedUp == 0 && cptUp < goalUp) || (nbNeedUp != 0 && cptUp != goalUp-nbNeedUp))
        return false;
    return true;
}


int IdentifyingCodesProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
#if LOGS
    std::cerr << " Testing compatibility for computing transfer band matrix: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    int res = 0;

    for (int i = 0; i != size; i++)
    {
        int curVal = state[i], curUp = i == 0 ? E_NONE:state[i-1], curDown = i == size-1 ? E_NONE:state[i+1];
        int prevVal = prevState[i], prevUp = i == 0 ? E_INVALID:prevState[i-1], prevDown = i == size-1 ? E_INVALID:prevState[i+1];
        bool curSTONE = isSTONE(curVal);
        bool prevSTONE = isSTONE(prevVal), curPREV = isPREV(curVal);
        bool prevPREV = isPREV(prevVal), cur2PREV = is2PREV(curVal);

        if (isSTONE(curVal))
            res++;

        // Lying about its predecessors
        if ((prevSTONE ^ curPREV) || (prevPREV ^ cur2PREV))
        {
#if LOGS
            std::cerr << i << ": arf1\n";
#endif
            return INT_MAX;
        }

        // Lying about safety of antepredecessor
        if (is2UNSAFE(curVal) ^ !(curSTONE || cur2PREV || is2PREV(prevVal) || isPREV(prevUp) || isPREV(prevDown) || isSTONE(curUp) || isSTONE(curDown)))
        {
#if LOGS
            std::cerr << i << ": arf2\n";
#endif
            return INT_MAX;
        }


        /* Is checked by state. No state with such info exists
        // Predecessor not dominated
        if (!curSTONE && !prevSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevPREV)
            return INT_MAX;
        */

        // Predecessor and current cell will have the same identifying code
        // ^ NONSENSE?

        // Predecessor and its predecessor have the same identifying code
        if ((i != 0 || !canFirstNeedOne) && !curSTONE && !is2PREV(prevVal) && !isSTONE(prevUp) && !isSTONE(prevDown) && !isPREV(prevUp) && !isPREV(prevDown))
        {
#if LOGS
            std::cerr << i << ": arf4\n";
#endif
            return INT_MAX;
        }

        // Predecessor and its ante-predecessor have the same identifying code
        // Notice that 2UNSAFE => !STONE so no need to test for prevSTONE
        if ((i != 0 || !canFirstNeedOne) && is2UNSAFE(prevVal) && !curSTONE && !isSTONE(prevUp) && !isSTONE(prevDown) && !prevSTONE)
        {
#if LOGS
            std::cerr << i << ": arf5\n";
#endif
            return INT_MAX;
        }

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up have the same identifying code
        if (i != 0 && !curSTONE && !isSTONE(curUp) && !isSTONE(prevDown) && (i < 2 || !isSTONE(prevState[i-2])) && !isPREV(prevVal) && !isPREV(prevUp))
            return INT_MAX;
        */

        /* Now taken care of by is_state_valid
        // Previous cell and previous cell up up have the same identifying code
        if (i > 1 && !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isSTONE(prevState[i-2]) && (i < 3 || !isSTONE(prevState[i-3])) && !isSTONE(state[i-2]) && !isPREV(prevState[i]) && !isPREV(prevState[i-2]))
            return INT_MAX;
        */

        // Previous cell and its top left neighbour have the same identifying code
        if (i != 0 && (i != 1 || !canFirstNeedOne) &&  !curSTONE && !prevSTONE && !isSTONE(prevDown) && !isPREV(prevUp) && !is2PREV(prevUp) && (i < 2 || !isPREV(prevState[i-2])))
        {
#if LOGS
            std::cerr << i << ": arf8\n";
#endif
            return INT_MAX;
        }

        // Previous cell and its bottom left neighbour have the same identifying code
        if (i != size-1 && (i != 0 || !canFirstNeedOne) && !curSTONE && ! prevSTONE && !isSTONE(prevUp) && !isPREV(prevDown) && !is2PREV(prevDown) && (i > size-3 || !isPREV(prevState[i+2])))
        {
#if LOGS
            std::cerr << i << ": arf9\n";
#endif
            return INT_MAX;
        }
    }
    return res;
}


int IdentifyingCodesProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    int res = 0;
    for (int i = 0; i < size; i++)
        if (isSTONE(state[i]))
            res++;
    if (isSTONE(stateUp[0]))
        res++;
    return res;
}


int IdentifyingCodesProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
#if LOGS
    std::cerr << " Computing loss value for corner: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";

    std::cerr << "\n";
    for (int i = 0; i < size; i++)
        std::cerr << stateUp[i] << " ";
    std::cerr << " and up position = " << posUp << '\n';
    std::cerr << std::endl;
#endif

    int res = 0;

    if (!are_state_compatible_from_snd_line(size, prevState, state))
        return INT_MAX;

    /* Missing tests for line 1 */
    int val1 = state[1], prev1 = prevState[1];
    int val0 = state[0], prev0 = prevState[0];
    int val2 = (size != 2) ? state[2] : E_INVALID;
    int prev2 = (size != 2) ? prevState[2] : E_INVALID;

    if (!isSTONE(stateUp[posUp+1]) && !isSTONE(val0) && !is2PREV(val0) && !isSTONE(val1) && !is2PREV(val1) && isPREV(val2))
    {
#if LOGS
        std::cerr << "erf1\n";
#endif
        return INT_MAX;
    }

    /* Missing tests for line 0 */
    if ((posUp == size-2 || !isSTONE(stateUp[posUp+2])) && !isPREV(prev0) && !is2PREV(prev0) && !isSTONE(val1) && !isSTONE(prev1) && !isSTONE(prev2))
    {
#if LOGS
        std::cerr << "erf2\n";
#endif
        return INT_MAX;
    }
    if ((isSTONE(prev0) ^ isPREV(val0)) || (isPREV(prev0) ^ is2PREV(val0)) || (is2UNSAFE(val0) && ((posUp != size-2) || isSTONE(stateUp[posUp]) || isSTONE(stateUp[posUp+2]) || is2PREV(prev0))) ||
            (!is2UNSAFE(val0) && !isSTONE(val0) && !isSTONE(stateUp[posUp]) && !isSTONE(val1) &&
             !is2PREV(val0) && !is2PREV(val1) && !isSTONE(stateUp[posUp+2]) && !is2PREV(prev0)))
    {
#if LOGS
        std::cerr << "erf3\n";
#endif
        return INT_MAX;
    }
    // Warning: testing if stateUp[posUp] is ok for prev/2prev... but if the one before is ok for 2unsafe
    if ((isPREV(stateUp[posUp]) ^ isSTONE(val0)) || (is2PREV(stateUp[posUp]) ^ isSTONE(val1)) || (is2UNSAFE(stateUp[posUp+1]) ^ (!isSTONE(stateUp[posUp+1]) && (posUp == size-2 || !isSTONE(stateUp[posUp+2])) && !isSTONE(stateUp[posUp]) && !isSTONE(prev1)  && !isSTONE(prev2) && !isPREV(prev1) && !isSTONE(val1))))
    {
#if LOGS
        std::cerr << "erf4\n";
#endif
        return INT_MAX;
    }

    if (!isSTONE(stateUp[posUp+1]) && !isSTONE(val0) && !isPREV(val0) && !is2PREV(val0) && !isPREV(val1))
    {
#if LOGS
        std::cerr << "erf5\n";
#endif
        return INT_MAX;
    }

    if (!isSTONE(val0) && !isSTONE(stateUp[posUp+1]) && !isPREV(val1) && !is2PREV(val1) && !is2PREV(prev0) && (posUp == size-2 || !isSTONE(stateUp[posUp+2])))
    {
#if LOGS
        std::cerr << "erf6\n";
#endif
        return INT_MAX;
    }

    if (is2UNSAFE(prev0) && !isSTONE(val0))
    {
#if LOGS
        std::cerr << "erf7\n";
#endif
        return INT_MAX;
    }

    if (!isSTONE(val0) && !isPREV(val0) && !isSTONE(stateUp[posUp+1]) && !isPREV(prev1) && !is2PREV(prev1) && !is2PREV(val2))
    {
#if LOGS
        std::cerr << "erf8\n";
#endif
        return INT_MAX;
    }
    return res;
}


int IdentifyingCodesProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    const char valUpSquare = upState[0];
    int res = 0;
    int valUpBand = E_STONE; // Assume it is ok, if need, add constraint so that there is a STONE if and only if needed, and take it into account

    for (int lin = 0; lin < size; lin++)
    {
        int valB = stateBand[lin], valS = stateSquare[lin];
        int valBUp = (lin == 0 ? valUpBand : stateBand[lin-1]);
        int valSUp = (lin == 0 ? valUpSquare : stateSquare[lin-1]);
        int valBDown = (lin != size-1 ? stateBand[lin+1] : E_INVALID);
        int valSDown = (lin != size-1 ? stateSquare[lin+1] : E_INVALID);

        // Is band state dominated?
        if (lin != 0 && !isSTONE(valB) && !isSTONE(valS) && !isSTONE(valBUp) && !isSTONE(valBDown) && !isPREV(valB))
        {
#if LOGS
            std::cerr <<  lin << ": urf1\n";
#endif
            return INT_MAX;
        }

        // Is square state dominated?
        if (!isSTONE(valS) && !isSTONE(valB) && !isSTONE(valSUp) && !isSTONE(valSDown) && !isPREV(valS))
        {
#if LOGS
            std::cerr << lin << ": urf2\n";
#endif
            return INT_MAX;
        }

        // If band state is 2-unsafe and there is no new stone to identify it
        if (lin != 0 && is2UNSAFE(valB) && !isSTONE(valS))
        {
#if LOGS
            std::cerr << lin << ": urf3\n";
#endif
            return INT_MAX;
        }

        // If square state is 2-unsafe and the is no new stone to identify it
        if (is2UNSAFE(valS) && !isSTONE(valB))
        {
#if LOGS
            std::cerr << lin << ": urf4\n";
#endif
            return INT_MAX;
        }

        // Do band state and its neighbour up have the same identifying code?
        if (lin != 0 && !isSTONE(valS) && !isSTONE(valSUp) && !isPREV(valBUp) && !isPREV(valB) && !isSTONE(lin==1 ? valUpBand : stateBand[lin-2]) && !isSTONE(valSDown))
        {
#if LOGS
            std::cerr << lin << ": urf5\n";
#endif
            return INT_MAX;
        }

        // Do square state and its neighbour up have the same identifying code?
        if (lin != 0 && !isPREV(valS) && !isPREV(valSUp) && !isSTONE(valSDown) && !isSTONE(valB) && !isSTONE(valBDown) && !isSTONE(lin== 1 ? valUpSquare : stateSquare[lin-2]))
        {
#if LOGS
            std::cerr << lin << ": urf6\n";
#endif
            return INT_MAX;
        }

        // Do band cell and its neighbour up up have the same identifying code?
        if (lin >= 3 && !isSTONE(valB) && !isSTONE(valS) && !isPREV(valS) && !isSTONE(valSDown) && !isSTONE(stateBand[lin-2]) && !isSTONE(stateBand[lin-3]) && !isPREV(stateBand[lin-2]) && !isSTONE(stateSquare[lin-2]))
        {
#if LOGS
            std::cerr << lin << ": urf7\n";
#endif
            return INT_MAX;
        }

        // Do square cell and its neighbour up up have the same identifying code?
        if (lin >= 2 && !isSTONE(valS) && !isPREV(valS) && !isSTONE(valB) && !isSTONE(valSDown) && !isSTONE(stateSquare[lin-2]) && !isPREV(stateSquare[lin-2]) && !isSTONE(stateBand[lin-2]) && !isSTONE(lin == 2 ? valUpSquare : stateSquare[lin-3]))
        {
#if LOGS
            std::cerr << lin << ": urf8\n";
#endif
            return INT_MAX;
        }


        // Do band cell and its neighbour left have the same id code?
        if (!is2PREV(valB) && !isSTONE(valBUp) && !isSTONE(valBDown) && !isPREV(valBUp) && !isPREV(valBDown) && !isSTONE(valS))
        {
#if LOGS
            std::cerr << lin << ": urf9\n";
#endif
            return INT_MAX;
        }

        // Do square cell and its neighbour left have the same id code?
        if (!isPREV(valS) && !isSTONE(valSUp) && !isSTONE(valSDown) && !isSTONE(valBUp) && !isSTONE(valBDown) && !isPREV(valB))
        {
#if LOGS
            std::cerr << lin << ": urf10\n";
#endif
            return INT_MAX;
        }

        // Do band cell and its top-left neighbour have the same id code?
        if (lin >= 2 && !isSTONE(valS) && !isSTONE(valB) && !isSTONE(valBDown) && !isPREV(valBUp) && !is2PREV(valBUp) && !isPREV(stateBand[lin-2]))
        {
#if LOGS
            std::cerr << lin << ": urf11\n";
#endif
            return INT_MAX;
        }

        // Do square cell and its top-left neighbour have the same id code?
        if (lin != 0 && !isSTONE(valS) && !isPREV(valS) && !isSTONE(valSDown) && isSTONE(valBUp) && !isPREV(valBUp) && (lin == 1 || !isPREV(stateBand[lin-2])))
        {
#if LOGS
            std::cerr << lin << ": urf12\n";
#endif
            return INT_MAX;
        }


        // Do band cell and its bottom-left neighbour have the same id code?
        if (lin != size-1 && !isSTONE(valS) && !isSTONE(valB) && !isSTONE(valBUp) && !isPREV(valBDown) && !is2PREV(valBDown) && (lin == size-2 || !isPREV(stateBand[lin+2])))
        {
#if LOGS
            std::cerr << lin << ": urf13\n";
#endif
            return INT_MAX;
        }

        // Do square cell and its bottom-left neighbour have the same id code?
        if (lin != size-1 && !isSTONE(valS) && !isPREV(valS) && !isSTONE(valSUp) && !isSTONE(valBDown) && !isPREV(valBDown) && (lin == size-2 || !isSTONE(stateBand[lin+2])))
        {
#if LOGS
            std::cerr << lin << ": urf14\n";
#endif
            return INT_MAX;
        }

    }

    CHECK(size > 1);
    if (is2UNSAFE(valUpSquare) && isSTONE(stateBand[1]))
    {
#if LOGS
        std::cerr << ": urf 15\n";
#endif
    }

    return 0;
}


int IdentifyingCodesProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int IdentifyingCodesProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    return -1; //Not implemented
}

int IdentifyingCodesProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    return -1; //Not implemented
}

int IdentifyingCodesProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    return -1; //Not implemented
}


// Checks that the code is indeed identifying
bool IdentifyingCodesProblem::is_correct(int **grid, int nbLin, int nbCol)
{
    int nbDelta = 6;
    int deltaX[6] = {1,2,0,0,1,1};
    int deltaY[6] = {0,0,1,2,-1,1};

    int dirX[5] = {0, -1, 0, 1, 0};
    int dirY[5] = {0, 0, -1, 0, 1};

    for (int lin = 0; lin < nbLin; lin++)
    {
        for (int col = 0; col < nbCol; col++)
        {
            std::set<std::pair<int, int>> idNeighb;
            for (int iDir = 0; iDir < 5; iDir++)
            {
                int y = lin+dirY[iDir], x = col+dirX[iDir];
                if (y >= 0 && x >= 0 && y < nbLin && x < nbCol)
                {
                    if (isSTONE(grid[y][x]))
                        idNeighb.insert({x,y});
                }
            }
            if (idNeighb.empty())
                return false;

            for (int iDelta = 0; iDelta < nbDelta; iDelta++)
            {
                int lin2 = lin+deltaY[iDelta];
                int col2 = col+deltaX[iDelta];

                if (lin2 < 0 || col2 < 0 || lin2 >= nbLin || col2 >= nbCol)
                    continue;

                std::set<std::pair<int, int>> idNeighb2;
                for (int iDir = 0; iDir < 5; iDir++)
                {
                    int y2 = lin2+dirY[iDir], x2 = col2+dirX[iDir];
                    if (y2 >= 0 && x2 >= 0 && y2 < nbLin && x2 < nbCol)
                    {
                        if (isSTONE(grid[y2][x2]))
                            idNeighb2.insert({x2,y2});
                    }
                }
                if (idNeighb == idNeighb2)
                    return false;
            }
        }
    }

    return true;
}


//Generates all identifying codes.
int IdentifyingCodesProblem::bruteForce(int **grid, int nbLin, int nbCol, int y, int x, int curCpt)
{
    static int bestValue;
    if (x == 0 && y == 0)
        bestValue = INT_MAX;
    if (((nbCol-2-x)*nbLin*7)/20+curCpt >= bestValue)
        return INT_MAX;
    if (curCpt >= bestValue)
        return bestValue;
    if (x == nbCol)
    {
        if (is_correct(grid, nbLin, nbCol))
        {

            int cpt = 0;
            bestValue = std::min(bestValue, curCpt);
        }
        return bestValue;
    }

    else
    {
        int newY = y == nbLin-1 ? 0 : y+1;
        int newX = y == nbLin-1 ? x+1 : x;
        bool needOne = false;
        // We simply ensures that the predecessor was dominated.
        if (!(x >= 1 && !isSTONE(grid[y][x-1]) && (x < 2 || !isSTONE(grid[y][x-2])) && (y == 0 || !isSTONE(grid[y-1][x-1])) && (y == nbLin-1 || !isSTONE(grid[y+1][x-1]))))
            bruteForce(grid, nbLin, nbCol, newY, newX, curCpt);

        grid[y][x] = 1;
        bruteForce(grid, nbLin, nbCol, newY, newX, curCpt+1);
        grid[y][x] = 42;
    }
    return bestValue;
}



==> Source-domination/main-graph.cpp <==
#include <iostream>
#include <vector>
#include <set>
#include <string>

/* Used to output a graph of the compatibility relations, to be plot with graphviz.
 * Also tests the existence of some equivalence classes enabling to reduce a lot the
 * number of states and the size of the compaibility matrix. */

int main(void)
{
    std::vector<std::vector<int>> adjList;
    int nbNode;
    std::cin >> nbNode;
    adjList.resize(nbNode);
    std::vector<int> nodeComp(nbNode);
    std::vector<std::string> nodeCompStr(nbNode);
    std::map<std::string, int> mapCompStrToInt;

    int nbComp = 0;
    for (int i = 0; i < nbNode; i++)
    {
        int x;
        std::cin >> x;
        std::cin >> nodeCompStr[x];

        nbComp = std::max(nbComp, nodeComp[x]);
    }
    nbComp++;

    int orig, dest;
    while (std::cin >> orig >> dest)
        adjList[orig].push_back(dest);


    /* We check some property : some classes have the same number of outgoing edges
     * towards other classes. */
    std::vector<std::vector<std::set<std::string>>> deltaOut(nbComp);
    for (int i = 0; i < nbComp; i++)
        deltaOut[i].resize(nbComp);

    for (int xStart = 0; xStart < nbNode; xStart++)
    {
        std::vector<int> cptComp(nbComp, 0);
        for (int xEnd : adjList[xStart])
            cptComp[nodeComp[xEnd]]++;

        int curComp = nodeComp[xStart];
        for (int iComp = 0; iComp < nbComp; iComp++)
            deltaOut[curComp][iComp].insert(cptComp[iComp]);
    }


    for (int iComp1 = 0; iComp1 < nbComp; iComp1++)
    {
        for (int iComp2 = 0; iComp2 < nbComp; iComp2++)
        {
            if (deltaOut[iComp1][iComp2].size() > 1)
            {
                std::cout << "err: " << iComp1 << " -> " << iComp2 << ": " << deltaOut[iComp1][iComp2].size() << "\n";
                std::cout << '\t';
                for (int x : deltaOut[iComp1][iComp2])
                    std::cout << x <<" ";
                std::cout << '\n';
            }
        }
    }




    return 0;
}


==> Source-domination/main.cpp <==
#include <iostream>
#include <cstring>
#include <climits>
#include <vector>
#include <algorithm>
#include <cmath>

#include "misc.hh"
#include "domination-problem.hh"
#include "2domination.hh"
#include "romandomination.hh"
#include "abdomination.hh"
#include "fast-abdomination.hh"
#include "fast-abdomination-counting.hh"
#include "distance2domination.hh"

#include "minimal-domination-counting.hh"
#include "simple-domination-counting.hh"
#include "minimal-domination-cylindric-counting.hh"
#include "minimal-total-domination-counting.hh"

// Was not used much
#include "identifying-codes.hh"

/* These two constants are used for the domination problems. Indeed, since we compute lower
 * and upper bounds on the growth rates, some modifications need to be made to compute
 * effectively a lower or an upper bound. */

/* True iff we want an upper bound on the number of minimal dominating sets:
 * for top and bottom lines, we do not care about domination or private
 * neighbour. */
#define FREETOPANDBOTTOM false

/* True iff we want a lower bound on the number of minimal dominating sets: no
 * top or bottom cell can be a private neighbour. */
#define SPECIALPRIVATETOPBOTTOM false


// Some problems may display some logs if asked to
#define LOGS false

/* The number of threads to use for the multithreaded functions (computations on matrices
 * and computing the compatibility relations. */
int nbProc = 4;


int main(int argc, char* argv[])
{
    if (argc < 3)
    {
        std::cerr << "Wrong number of arguments (should be 2 or 3).\n";
        exit(3);
    }

    int nbLin = atoi(argv[1]);
    int nbCol = atoi(argv[2]);
    int printPath = argc>=4?atoi(argv[3]):0;
    int checkPeriodicity = argc == 5 ? atoi(argv[4]):0;

    int nbReqNone = 1, nbReqStone = 0;

    bool rosieStuff = false;
    bool minDomSetValues = true;
    bool computeLoss = false;
    bool countingValues = false;

    /* Computes factors of the language of states which are far enough from the
     * extremities. Then output the Rosie matrices for various factor lengths,
     * and some sage code to obtain information about the growth rate. */
    if (rosieStuff)
    {
        //DistanceTwoDominationProblem dominationRosieProblem(1, 1);
        //RomanDominationProblem dominationRosieProblem(5, 10);
        FastABDominationProblem dominationRosieProblem(nbReqStone, nbReqNone, 5, 10);
        std::cout << "M = matrix(";
        dominationRosieProblem.print_rosie_matrix(2);
        std::cout << ")\n\n";
        std::cout << "N = matrix(";
        dominationRosieProblem.print_rosie_matrix(3);
        std::cout << ")"<< std::endl;
        std::cout << "O = matrix(";
        dominationRosieProblem.print_rosie_matrix(4);
        std::cout << ")" << std::endl;
        std::cout << "P = matrix(";
        dominationRosieProblem.print_rosie_matrix(5);
        std::cout << ")" << std::endl;
        std::cout << "M.minpoly().roots(CC)\nN.minpoly().roots(CC)\nO.minpoly().roots(CC)\nP.minpoly().roots(CC)\n";
        std::cout << "M.minpoly()\nN.minpoly()\nO.minpoly()\nP.minpoly()\n";

        return 0;
    }


    if (countingValues) //Needs to modify the domination.cpp/hh files
    {
        //FastABDominationCountingProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);

        SimpleDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalDominationCylindricProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalTotalDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        dominationProblem.initialise(false, false);
        //dominationProblem.print_number_of_dominating_sets(nbCol, false);
        dominationProblem.compute_domination_numbers(nbCol, false, false, false, false);
        //std::cerr << dominationProblem.validStates_.size() << " states\n";

        return 0;
    }

    if (minDomSetValues)
    {
        TwoDominationProblem dominationProblem(nbLin, nbCol);
        //FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //TwoDominationProblem dominationProblem(nbLin, nbCol);
        //ABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //RomanDominationProblem dominationProblem(nbLin, nbCol);
        //DistanceTwoDominationProblem dominationProblem(nbLin, nbCol);
        //IdentifyingCodesProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);

        // See the corresponding files for details on this problem.
        //std::vector<std::pair<int, int>> posShape = {{0,1}, {1, 0}, {1, 1}, {1, 2}, {2, 1}};
        //GenericDominationProblem2 dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol, posShape);

        //SimpleDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalDominationCylindricProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //MinimalTotalDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        dominationProblem.initialise(false, false);
        std::cerr << dominationProblem.validStates_.size() << " states\n";


        dominationProblem.compute_domination_numbers(nbCol, false, checkPeriodicity, printPath);
        /* Some problems have a brute-force implementations to test small values against
         * simpler-code generated output. */
        //std::cout << "---------------------\n";
        //dominationProblem.print_bruteforce_values(nbLin, nbCol);

    }

    if (computeLoss)
    {

        for (int sLoss = 5; sLoss < 6;sLoss++)
        {
            //RomanDominationProblem bandProblem(nbLin, nbCol, sLoss);
            FastABDominationProblem bandProblem(nbReqStone, nbReqNone, nbLin, nbCol, sLoss);
            //TwoDominationProblem bandProblem(nbLin, nbCol, sLoss);
            //DistanceTwoDominationProblem bandProblem(nbLin, nbCol, sLoss);
            bandProblem.initialise(bandProblem.IS_INVALID_PERMITTED(), true, false);
            if (2*sLoss >= nbLin-1)
                break;
            std::vector<double> minLosses = bandProblem.compute_min_loss(nbLin, nbCol);
            std::cerr << "---------- Size of the band = " << sLoss << " ----------\n";
            //bandProblem.check_transfer_matrix_periodicity();
            for (int col = std::max(nbLin,2*sLoss+2); col <= nbCol; col++)
            {
                std::cout << std::fixed << col << ": " <<(nbReqNone*nbLin*col+minLosses[col])/(5-nbReqStone+nbReqNone) << std::endl; //abdomination
                //std::cout << std::fixed << col << ": " <<(nbReqNone*nbLin*col+minLosses[col])/11. << std::endl; //distance-2-domination
                //                        std::cout << col << ": " << ceil((2*nbLin*col+minLosses[col])/5.) << std::endl; //roman domination
                //                        std::cout << std::fixed << col << ": " << (2*nbLin*col+minLosses[col])/5 << std::endl; //roman domination
            }
        }
        return 0;
    }

    return 0;
}


==> Source-domination/minimal-domination-counting.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include <set>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "minimal-domination-counting.hh"

/* A few functions to generate the minimal dominating sets of small grids, to confirm results
 * obtained by the more complex algorithms. */

bool is_cell_dominated(int nbLin, int nbCol, int y, int x, bool** grid)
{
#if FREETOPANDBOTTOM
    if (y == 0 || y == nbLin-1)
        return true;
#endif

    int dY[4] = {0,0,-1,1};
    int dX[4] = {-1,1, 0, 0};

    if (grid[y][x])
        return true;
    bool isOk = false;
    for (int d = 0; d < 4; d++)
    {
        int y2 = y+dY[d], x2 = x+dX[d];
        if (y2 >= 0 && y2 < nbLin && x2 >= 0 && x2 < nbCol && grid[y2][x2])
            isOk = true;
    }

    return isOk;
}


bool is_grid_dominated(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif
    for (int y = yStart;  y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (!is_cell_dominated(nbLin, nbCol, y, x, grid))
                return false;
        }
    }

    return true;
}


bool has_private_neighbour_grid(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int dY[5] = {0,0,0,-1,1};
    int dX[5] = {0,-1,1, 0, 0};

    int yMinPrivate = 0, yMaxPrivate = nbLin;
#if SPECIALPRIVATETOPBOTTOM
    yMinPrivate++;
    yMaxPrivate--;
#endif

    for (int d = 0; d < 5; d++)
    {
        int newX = x+dX[d], newY = y+dY[d]; // We ask: is newX,newY a private neighbour?
        if (newX < 0 || newX >= nbCol || newY < yMinPrivate || newY >= yMaxPrivate)
            continue;
        int cpt = 0;
        if (d != 0 && grid[newY][newX])
            continue;
        for (int d2 = 1; d2 < 5; d2++)
        {
            int newX2 = newX+dX[d2], newY2 = newY+dY[d2];
            if (newX2 == x && newY2 == y)
                continue;
            if (newX2 < 0 || newX2 >= nbCol || newY2 < 0 || newY2 >= nbLin)
                continue;

            if (grid[newY2][newX2])
                cpt++;
        }
        if (cpt == 0)
            return true;
    }
    return false;
}


bool is_grid_minimal(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif

    for (int y = yStart; y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (grid[y][x] && !has_private_neighbour_grid(nbLin, nbCol, y, x, grid))
                return false;
       }
    }
    return true;
}


// Main function generating and counting the minimal dominating sets
int gen_grid_and_count(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int cpt = 0;
    if (y == nbLin)
    {

        if (is_grid_dominated(nbLin, nbCol, grid) &&
            is_grid_minimal(nbLin, nbCol, grid))
            cpt = 1;
    }

    else
    {
        int newX = x == nbCol-1 ? 0 : x+1;
        int newY = newX == 0 ? y+1 : y;


        grid[y][x] = true;
        cpt += gen_grid_and_count(nbLin, nbCol, newY, newX, grid);
        grid[y][x] = false;

        if (y == 0 || is_cell_dominated(nbLin, nbCol, y-1, x, grid))
            cpt += gen_grid_and_count(nbLin, nbCol, newY, newX, grid);
    }

    return cpt;
}


void MinimalDominationProblem::print_bruteforce_values(int nbLin, int nbCol) const
{
    bool **grid = new bool*[nbLin];
    for (int i = 0; i < nbLin; i++)
        grid[i] = new bool[nbCol];

    for (int i = 1; i <= nbCol; i++)
        std::cout << i << ": " << gen_grid_and_count(nbLin, i, 0, 0, grid) << '\n';


    for (int i = 0; i < nbLin; i++)
        delete [] grid[i];
    delete [] grid;

}


// Several cases depending on whether we compute bounds or the actual value.
bool MinimalDominationProblem::is_beginning_of_state_valid(int curSize, const char* state, int size, bool canDependOnUpperCell) const
{
    int i = curSize-3;
    if (i < 0)
        return true;
#if FREETOPANDBOTTOM // Upper bounding the number of minimal dominating sets.
    if (i == 0)
        return true;
#endif

    int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
    int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
    bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
    bool up = isSTONE(valUp), down = isSTONE(valDown);
    int downDown = isSTONE(valDownDown);
    bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
    bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
    bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
    bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
    bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
    // If prev cell is not dominated
    if (!stone && !prev && !twoPrev && !prevUp && !prevDown)
        return false;

    // If twoPrev cell is not dominated
    if (!prev && !twoPrev && !threePrev && !twoPrevUp && !twoPrevDown)
        return false;
    // If prev is STONE and has no private neighbour
#if SPECIALPRIVATETOPBOTTOM
    // Only the bottom neighbour can be a private neighbour if computing a lower bound
    if (prev && i == 0 &&
            (i >= size-2 || down || prevDown || twoPrevDown || prevDownDown))
        return false;
    if (stone && i == 0 &&
            (i >= size-2 || down || prevDown || downDown))
        return false;

    if (prev && i == 1 &&
            (stone || up || down) &&
            (stone || twoPrev || prevUp || prevDown) &&
            (i >= size-2 || down || prevDown || twoPrevDown || prevDownDown) &&
            (threePrev || twoPrev || twoPrevUp || twoPrevDown))
        return false;

    if (twoPrev && i == 1 &&
            (stone || prev || prevUp || prevDown) &&
            (prev || threePrev || twoPrevUp || twoPrevDown) &&
            (i >= size-2 || prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
            (threePrev || threePrevUp || threePrevDown))
        return false;

    if (i <= 1)
        return true;

#endif
    if (prev &&
            (stone || up || down) &&
            (i == 0 || up || prevUp || twoPrevUp || prevUpUp) &&
            (stone || twoPrev || prevUp || prevDown) &&
            (i == size-1 || down || prevDown || twoPrevDown || prevDownDown) &&
            (threePrev || twoPrev || twoPrevUp || twoPrevDown))
        return false;

    if (twoPrev &&
            (stone || prev || prevUp || prevDown) &&
            (i == 0 || prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
            (prev || threePrev || twoPrevUp || twoPrevDown) &&
            (i == size-1 || prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
            (threePrev || threePrevUp || threePrevDown))
        return false;

    return true;
}


// Several cases depending on whether we compute bounds or the actual value.
bool MinimalDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    int iEnd = size;
    int iStart = std::max(0, size-2);
#if FREETOPANDBOTTOM // Upper bounding the number of minimal dominating sets.
    iEnd--;
    if (iStart == 0)
        iStart = 1;
#endif
    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        int downDown = isSTONE(valDownDown), upUp = isSTONE(valUpUp);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        // If prev cell is not dominated
        if (!stone && !prev && !twoPrev && !prevUp && !prevDown)
            return false;

        // If twoPrev cell is not dominated
        if (!prev && !twoPrev && !threePrev && !twoPrevUp && !twoPrevDown)
            return false;
        // If prev is STONE and has no private neighbour
#if SPECIALPRIVATETOPBOTTOM
        // Only neighbour up can be private neighbour of bottom cell if computing lower bound
        if (prev && i == size-1 &&
                (i <= 1 || up || prevUp || twoPrevUp || prevUpUp))
            return false;
        if (stone && i == size-1 &&
                (i <= 1 || up || prevUp || upUp))
            return false;
        if (prev && i == 0 &&
            (i >= size-2 || down || prevDown || twoPrevDown || prevDownDown))
            return false;
        if (stone && i == 0 &&
            (i >= size-2 || down || prevDown || downDown))
            return false;

        if (prev && i == size-2 &&
                (stone || up || down) &&
                (i <= 1 || up || prevUp || twoPrevUp || prevUpUp) &&
                (stone || twoPrev || prevUp || prevDown) &&
                (threePrev || twoPrev || twoPrevUp || twoPrevDown))
            return false;

        if (twoPrev && i == size-2 &&
                (stone || prev || prevUp || prevDown) &&
                (i <= 1 || prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                (prev || threePrev || twoPrevUp || twoPrevDown) &&
                (threePrev || threePrevUp || threePrevDown))
            return false;
        if (i >= size-2)
            continue;
#endif

        if (prev &&
                (stone || up || down) &&
                (i == 0 || up || prevUp || twoPrevUp || prevUpUp) &&
                (stone || twoPrev || prevUp || prevDown) &&
                (i == size-1 || down || prevDown || twoPrevDown || prevDownDown) &&
                (threePrev || twoPrev || twoPrevUp || twoPrevDown))
            return false;

        if (twoPrev &&
                (stone || prev || prevUp || prevDown) &&
                (i == 0 || prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                (prev || threePrev || twoPrevUp || twoPrevDown) &&
                (i == size-1 || prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
                (threePrev || threePrevUp || threePrevDown))
            return false;

    }
    return true;
}

bool MinimalDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    return !(isPREV(state[pos]) || is3PREV(state[pos])) && is2PREV(state[pos]);
}


//Not used here
int MinimalDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    return -1;
}


//Different cases depending on whether or not we compute bounds.
bool MinimalDominationProblem::is_state_dominated(const int size, const char *state) const
{
    int iStart = 0, iEnd = size;
#if FREETOPANDBOTTOM
    iStart = 1;
    iEnd = size-1;
#endif
    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool upUp = isSTONE(valUpUp), downDown = isSTONE(valDownDown);

        // Cur is not dominated
        if (!stone && !up && !down && !prev)
            return false;

#if SPECIALPRIVATETOPBOTTOM
        if (i == 1 && stone &&
                (up || down || prev) &&
                (i >= size-2 || down || downDown || prevDown) &&
                (prev || prevUp || prevDown || twoPrev))
            return false;

        if (i == size-2 && stone &&
                (up || down || prev) &&
                (i <= 1 || up || upUp || prevUp) &&
                (prev || prevUp || prevDown || twoPrev))
            return false;

        if (i == 1 || i == size-2)
            continue;
#endif
        // Cur does not have a private neighbour
        if (stone &&
                (up || down || prev) &&
                (i == 0 || up || upUp || prevUp) &&
                (i == size-1 || down || downDown || prevDown) &&
                (prev || prevUp || prevDown || twoPrev))
            return false;
    }

    return true;
}


//Still several cases depending on whether or not we compute bounds.
bool MinimalDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    // We test that the states agree on their past
    for (int i = 0; i < size; i++)
        if ((prevState[i]&7) ^ (state[i] >> 1))
            return false;

    int iStart = 0, iEnd = size;
#if FREETOPANDBOTTOM
    iStart = 1;
    iEnd = size-1;
#endif


    for (int i = iStart; i != iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        int prevVal = prevState[i];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool fourPrev = is3PREV(prevVal);

        // Prev is STONE and has no private neighbour
        // => already forbidden by state validity

        // 2Prev is STONE and has no private neighbour
        // => a bit taken care of by state validity

#if SPECIALPRIVATETOPBOTTOM
        //i == 0 and i == size-1 should be dealt with in the states generation

        if ((twoPrev && i == 1 &&
                 (stone || prev || prevUp || prevDown) &&
                 (prev || threePrev || twoPrevUp || twoPrevDown) &&
                 (i >= size-2 || prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
                 (threePrev || threePrevUp || threePrevDown || fourPrev))
                ||
           (twoPrev && i == size-2 &&
                 (stone || prev || prevUp || prevDown) &&
                 (i <= 1 || prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                 (prev || threePrev || twoPrevUp || twoPrevDown) &&
                 (threePrev || threePrevUp || threePrevDown || fourPrev)))

        {
#if LOGS
            std::cerr << i << ": arf3\n";
#endif
            return false;
        }
        continue;
#endif
        if (twoPrev &&
                (stone || prev || prevUp || prevDown) &&
                (i == 0 || prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                (prev || threePrev || twoPrevUp || twoPrevDown) &&
                (i == size-1 || prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
                (threePrev || threePrevUp || threePrevDown || fourPrev))
        {
#if LOGS
            std::cerr << i << ": arf3\n";
#endif
            return false;
        }
    }
    return true;
}


// Generate all possible values for the next states
void MinimalDominationProblem::aux_gen_next_states(std::vector<char> &tmpNextState, int lin, std::vector<int> &listNextIds) const
{
    if (lin == nbLin_)
    {
        auto it = statesToId_.find(tmpNextState);
        if (it != statesToId_.end())
            listNextIds.push_back(it->second);
    }

    else
    {
        // The past of the stats should agree
        tmpNextState[lin] = tmpNextState[lin] | 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
        tmpNextState[lin] = tmpNextState[lin] ^ 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
    }
}


// Returns a list of all states which agree on the past
bool MinimalDominationProblem::gen_list_of_possible_next_states(int iS,
        std::vector<int> &listNextIds) const
{
    std::vector<char> newCandidate(nbLin_);

    for (int i = 0; i < nbLin_; i++)
    {
        newCandidate[i] = validStates_[iS][i];
        newCandidate[i] = newCandidate[i] >> 1;
    }
    aux_gen_next_states(newCandidate, 0, listNextIds);

    return true;
}


bool MinimalDominationProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    return false;
}



bool MinimalDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return false;
}

int MinimalDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


int MinimalDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}

int MinimalDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


==> Source-domination/minimal-domination-cylindric-counting.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include <set>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "minimal-domination-cylindric-counting.hh"

bool is_cell_dominated_cylindric(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int dY[4] = {0,0,-1,1};
    int dX[4] = {-1,1, 0, 0};

    if (grid[y][x])
        return true;
    bool isOk = false;
    for (int d = 0; d < 4; d++)
    {
        int y2 = y+dY[d], x2 = x+dX[d];
        if (y2 == -1)
            y2 = nbLin-1;
        else if (y2 == nbLin)
            y2 = 0;
        if (x2 >= 0 && x2 < nbCol && grid[y2][x2])
            isOk = true;
    }

    return isOk;
}

bool is_grid_dominated_cylindric(int nbLin, int nbCol, bool** grid)
{
    for (int y = 0;  y < nbLin; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (!is_cell_dominated_cylindric(nbLin, nbCol, y, x, grid))
                return false;
        }
    }

    return true;
}


bool has_private_neighbour_grid_cylindric(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int dY[5] = {0,0,0,-1,1};
    int dX[5] = {0,-1,1, 0, 0};

    for (int d = 0; d < 5; d++)
    {
        int newX = x+dX[d], newY = y+dY[d]; // Is newX,newY a private neighbour?
        if (newX < 0 || newX >= nbCol)
            continue;
        if (newY == -1)
            newY = nbLin-1;
        else if (newY == nbLin)
            newY = 0;
        int cpt = 0;
        if (d != 0 && grid[newY][newX])
            continue;
        for (int d2 = 1; d2 < 5; d2++)
        {
            int newX2 = newX+dX[d2], newY2 = newY+dY[d2];
            if (newX2 < 0 || newX2 >= nbCol)
                continue;

            if (newY2 == -1)
                newY2 = nbLin-1;
            else if (newY2 == nbLin)
                newY2 = 0;

            if (newX2 == x && newY2 == y)
                continue;


            if (grid[newY2][newX2])
                cpt++;
        }
        if (cpt == 0)
            return true;
    }
    return false;
}


bool is_grid_minimal_cylindric(int nbLin, int nbCol, bool** grid)
{
    for (int y = 0; y < nbLin; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (grid[y][x] && !has_private_neighbour_grid_cylindric(nbLin, nbCol, y, x, grid))
                return false;
        }
    }
    return true;
}


int gen_grid_and_count_cylindric(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int cpt = 0;
    if (x == nbCol)
    {

        if (is_grid_dominated_cylindric(nbLin, nbCol, grid) &&
            is_grid_minimal_cylindric(nbLin, nbCol, grid))
            cpt = 1;
    }

    else
    {
        int newY = (y == nbLin-1 ? 0 : y+1);
        int newX = (newY == 0 ? x+1 : x);


        grid[y][x] = true;
        cpt += gen_grid_and_count_cylindric(nbLin, nbCol, newY, newX, grid);
        grid[y][x] = false;

        if (x == 0 || is_cell_dominated_cylindric(nbLin, nbCol, y, x-1, grid))
            cpt += gen_grid_and_count_cylindric(nbLin, nbCol, newY, newX, grid);
    }

    return cpt;
}


void MinimalDominationCylindricProblem::print_bruteforce_values(int nbLin, int nbCol) const
{
    bool **grid = new bool*[nbLin];
    for (int i = 0; i < nbLin; i++)
        grid[i] = new bool[nbCol];

    for (int i = 1; i <= nbCol; i++)
        std::cout << i << ": " << gen_grid_and_count_cylindric(nbLin, i, 0, 0, grid) << '\n';


    for (int i = 0; i < nbLin; i++)
        delete [] grid[i];
    delete [] grid;

}


bool MinimalDominationCylindricProblem::is_beginning_of_state_valid(int curSize, const char* state, int size, bool canDependOnUpperCell) const
{
    int i = curSize-3;
    if (i <= 1)
        return true;

    int val = state[i], valUp = state[i-1];
    char valDown = i == size-1 ? state[0]:state[i+1];
    int valUpUp = state[i-2], valDownDown = i >= size-2 ? (i == size-2 ? state[0]:state[1]) : state[i+2];
    bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
    bool up = isSTONE(valUp), down = isSTONE(valDown);
    int downDown = isSTONE(valDownDown);
    bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
    bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
    bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
    bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
    bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
    // If prev cell is not dominated
    if (!stone && !prev && !twoPrev && !prevUp && !prevDown)
        return false;

    // If twoPrev cell is not dominated
    if (!prev && !twoPrev && !threePrev && !twoPrevUp && !twoPrevDown)
        return false;
    // If prev is STONE and has no private neighbour

    if (prev &&
            (stone || up || down) &&
            (up || prevUp || twoPrevUp || prevUpUp) &&
            (stone || twoPrev || prevUp || prevDown) &&
            (down || prevDown || twoPrevDown || prevDownDown) &&
            (threePrev || twoPrev || twoPrevUp || twoPrevDown))
        return false;

    if (twoPrev &&
            (stone || prev || prevUp || prevDown) &&
            (prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
            (prev || threePrev || twoPrevUp || twoPrevDown) &&
            (prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
            (threePrev || threePrevUp || threePrevDown))
        return false;

    return true;
}


bool MinimalDominationCylindricProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        int val = state[i], valUp = i == 0 ? state[size-1]:state[i-1];
        char valDown = i == size-1 ? state[0]:state[i+1];
        int valUpUp = i < 2 ? (i == 0 ? state[size-2]:state[size-1]) : state[i-2];
        int valDownDown = i >= size-2 ? (i == size-2 ? state[0]:state[1]) : state[i+2];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        int downDown = isSTONE(valDownDown), upUp = isSTONE(valUpUp);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        // If prev cell is not dominated
        if (!stone && !prev && !twoPrev && !prevUp && !prevDown)
            return false;

        // If twoPrev cell is not dominated
        if (!prev && !twoPrev && !threePrev && !twoPrevUp && !twoPrevDown)
            return false;
        // If prev is STONE and has no private neighbour

        if (prev &&
                (stone || up || down) &&
                (up || prevUp || twoPrevUp || prevUpUp) &&
                (stone || twoPrev || prevUp || prevDown) &&
                (down || prevDown || twoPrevDown || prevDownDown) &&
                (threePrev || twoPrev || twoPrevUp || twoPrevDown))
            return false;

        if (twoPrev &&
                (stone || prev || prevUp || prevDown) &&
                (prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                (prev || threePrev || twoPrevUp || twoPrevDown) &&
                (prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
                (threePrev || threePrevUp || threePrevDown))
            return false;

    }
    return true;
}

bool MinimalDominationCylindricProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    return !(isPREV(state[pos]) || is3PREV(state[pos])) && is2PREV(state[pos]);
}


//Not used
int MinimalDominationCylindricProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    return -1;
}

bool MinimalDominationCylindricProblem::is_state_dominated(const int size, const char *state) const
{
    int iStart = 0, iEnd = size;
    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? state[size-1]:state[i-1];
        char valDown = i == size-1 ? state[0]:state[i+1];
        int valUpUp = i < 2 ? (i == 1 ? state[size-1]:state[size-2]) : state[i-2];
        int valDownDown = i >= size-2 ? (i == size-2 ? state[0]:state[1]) : state[i+2];

        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool upUp = isSTONE(valUpUp), downDown = isSTONE(valDownDown);

        // Cur is not dominated
        if (!stone && !up && !down && !prev)
            return false;

        // Cur does not have a private neighbour
        if (stone &&
                (up || down || prev) &&
                (up || upUp || prevUp) &&
                (down || downDown || prevDown) &&
                (prev || prevUp || prevDown || twoPrev))
            return false;
    }

    return true;
}


bool MinimalDominationCylindricProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    // We test that the states agree on their past
    for (int i = 0; i < size; i++)
        if ((prevState[i]&7) ^ (state[i] >> 1))
            return false;

    int iStart = 0, iEnd = size;
    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? state[size-1]:state[i-1];
        char valDown = i == size-1 ? state[0]:state[i+1];
        bool stone = isSTONE(val), prev = isPREV(val), prevUp = isPREV(valUp);
        bool prevDown = isPREV(valDown), twoPrev = is2PREV(val);

        // Predecessor is not dominated
        if (!stone && !prev && !prevUp && !prevDown && !twoPrev)
            return false;
    }


    for (int i = iStart; i != iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? state[size-1]:state[i-1];
        char valDown = i == size-1 ? state[0]:state[i+1];
        int valUpUp = i < 2 ? (i == 1 ? state[size-1]:state[size-2]) : state[i-2];
        int valDownDown = i >= size-2 ? (i == size-2 ? state[0]:state[1]) : state[i+2];
        int prevVal = prevState[i];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool fourPrev = is3PREV(prevVal);

        // Prev is STONE and has no private neighbour
        // => already forbidden by state validity

        // 2Prev is STONE and has no private neighbour
        // => a bit taken care of by state validity

        if (twoPrev &&
                (stone || prev || prevUp || prevDown) &&
                (prevUp || twoPrevUp || twoPrevUpUp || threePrevUp) &&
                (prev || threePrev || twoPrevUp || twoPrevDown) &&
                (prevDown || twoPrevDown || twoPrevDownDown || threePrevDown) &&
                (threePrev || threePrevUp || threePrevDown || fourPrev))
        {
#if LOGS
            std::cerr << i << ": arf3\n";
#endif
            return false;
        }
    }
    return true;
}

// Generate all possible values for the next states
void MinimalDominationCylindricProblem::aux_gen_next_states(std::vector<char> &tmpNextState, int lin, std::vector<int> &listNextIds) const
{
    if (lin == nbLin_)
    {
        auto it = statesToId_.find(tmpNextState);
        if (it != statesToId_.end())
            listNextIds.push_back(it->second);
    }

    else
    {
        tmpNextState[lin] = tmpNextState[lin] | 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
        tmpNextState[lin] = tmpNextState[lin] ^ 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
    }
}



// Returns a list of all states which agree on the past
bool MinimalDominationCylindricProblem::gen_list_of_possible_next_states(int iS,
        std::vector<int> &listNextIds) const
{
    std::vector<char> newCandidate(nbLin_);

    for (int i = 0; i < nbLin_; i++)
    {
        newCandidate[i] = validStates_[iS][i];
        newCandidate[i] = newCandidate[i] >> 1;
    }
    aux_gen_next_states(newCandidate, 0, listNextIds);

    return true;
}


bool MinimalDominationCylindricProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    return false;
}



bool MinimalDominationCylindricProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return false;
}

int MinimalDominationCylindricProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int MinimalDominationCylindricProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalDominationCylindricProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


==> Source-domination/minimal-total-domination-counting.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include <set>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "minimal-total-domination-counting.hh"


bool is_cell_dominated_mt(int nbLin, int nbCol, int y, int x, bool** grid)
{
#if FREETOPANDBOTTOM
    if (y == 0 || y == nbLin-1)
        return true;
#endif

    int dY[4] = {0,0,-1,1};
    int dX[4] = {-1,1, 0, 0};

    bool isOk = false;
    for (int d = 0; d < 4; d++)
    {
        int y2 = y+dY[d], x2 = x+dX[d];
        if (y2 >= 0 && y2 < nbLin && x2 >= 0 && x2 < nbCol && grid[y2][x2])
            isOk = true;
    }

    return isOk;
}


bool is_grid_dominated_mt(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif
    for (int y = yStart;  y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (!is_cell_dominated_mt(nbLin, nbCol, y, x, grid))
                return false;
        }
    }

    return true;
}


bool has_private_neighbour_grid_mt(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int dY[5] = {0,0,0,-1,1};
    int dX[5] = {0,-1,1, 0, 0};

    int yMinPrivate = 0, yMaxPrivate = nbLin;
#if SPECIALPRIVATETOPBOTTOM
    yMinPrivate++;
    yMaxPrivate--;
#endif

    for (int d = 1; d < 5; d++)
    {
        int newX = x+dX[d], newY = y+dY[d]; // Is newX,newY a private neighbour?
        if (newX < 0 || newX >= nbCol || newY < yMinPrivate || newY >= yMaxPrivate)
            continue;
        int cpt = 0;
        for (int d2 = 1; d2 < 5; d2++)
        {
            int newX2 = newX+dX[d2], newY2 = newY+dY[d2];
            if (newX2 == x && newY2 == y)
                continue;
            if (newX2 < 0 || newX2 >= nbCol || newY2 < 0 || newY2 >= nbLin)
                continue;

            if (grid[newY2][newX2])
                cpt++;
        }
        if (cpt == 0)
            return true;
    }
    return false;
}


bool is_grid_minimal_mt(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif

    for (int y = yStart; y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (grid[y][x] && !has_private_neighbour_grid_mt(nbLin, nbCol, y, x, grid))
                return false;
       }
    }
    return true;
}


int gen_grid_and_count_mt(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int cpt = 0;
    if (y == nbLin)
    {

        if (is_grid_dominated_mt(nbLin, nbCol, grid) &&
                is_grid_minimal_mt(nbLin, nbCol, grid))
            cpt = 1;
    }

    else
    {
        int newX = x == nbCol-1 ? 0 : x+1;
        int newY = newX == 0 ? y+1 : y;


        grid[y][x] = true;
        cpt += gen_grid_and_count_mt(nbLin, nbCol, newY, newX, grid);
        grid[y][x] = false;

        if (y == 0 || is_cell_dominated_mt(nbLin, nbCol, y-1, x, grid))
            cpt += gen_grid_and_count_mt(nbLin, nbCol, newY, newX, grid);
    }

    return cpt;
}


void MinimalTotalDominationProblem::print_bruteforce_values(int nbLin, int nbCol) const
{
    bool **grid = new bool*[nbLin];
    for (int i = 0; i < nbLin; i++)
        grid[i] = new bool[nbCol];

    for (int i = 1; i <= nbCol; i++)
        std::cout << i << ": " << gen_grid_and_count_mt(nbLin, i, 0, 0, grid) << '\n';

    for (int i = 0; i < nbLin; i++)
        delete [] grid[i];
    delete [] grid;

}


bool MinimalTotalDominationProblem::is_beginning_of_state_valid(int curSize, const char* state, int size, bool canDependOnUpperCell) const
{
    int i = curSize-3;
    if (i < 0)
        return true;
#if FREETOPANDBOTTOM // Upper bounding the number of minimal dominating sets.
    if (i == 0)
        return true;
#endif

    int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
    int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
    bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
    bool up = isSTONE(valUp), down = isSTONE(valDown);
    int downDown = isSTONE(valDownDown);
    bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
    bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
    bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
    bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
    bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
    // If prev cell is not dominated
    if (!stone && !twoPrev && !prevUp && !prevDown)
        return false;

    // If twoPrev cell is not dominated
    if (!prev && !threePrev && !twoPrevUp && !twoPrevDown)
        return false;
    // If prev is STONE and has no private neighbour
#if SPECIALPRIVATETOPBOTTOM
    // Only the bottom neighbour can be a private neighbour if computing a lower bound
    if (prev && i == 0 &&
            (i >= size-2 || down || twoPrevDown || prevDownDown))
        return false;
    if (stone && i == 0 &&
            (i >= size-2 || prevDown || downDown))
        return false;

    if (prev && i == 1 &&
            (up || down) &&
            (i >= size-2 || down || twoPrevDown || prevDownDown) &&
            (i == size-1 || threePrev || twoPrevUp || twoPrevDown))
        return false;

    if (twoPrev && i == 1 &&
            (stone || prevUp || prevDown) &&
            (i >= size-2 || prevDown || twoPrevDownDown || threePrevDown) &&
            (i == size-1 || threePrevUp || threePrevDown))
        return false;

    if (i <= 1)
        return true;

#endif
    // Previous cell does not have a private neighbour
    if (prev &&
            (up || down) &&
            (i == 0 || up || twoPrevUp || prevUpUp) &&
            (i == size-1 || down || twoPrevDown || prevDownDown) &&
            (threePrev || twoPrevUp || twoPrevDown))
        return false;

    if (twoPrev &&
            (stone || prevUp || prevDown) &&
            (i == 0 || prevUp || twoPrevUpUp || threePrevUp) &&
            (i == size-1 || prevDown || twoPrevDownDown || threePrevDown) &&
            (threePrevUp || threePrevDown))
        return false;

    return true;
}


bool MinimalTotalDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    int iEnd = size;
    int iStart = std::max(0, size-2);
#if FREETOPANDBOTTOM // Upper bounding the number of minimal dominating sets.
    iEnd--;
    if (iStart == 0)
        iStart = 1;
#endif

    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        int downDown = isSTONE(valDownDown), upUp = isSTONE(valUpUp);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        // If prev cell is not dominated
        if (!stone && !twoPrev && !prevUp && !prevDown)
            return false;

        // If twoPrev cell is not dominated
        if (!prev && !threePrev && !twoPrevUp && !twoPrevDown)
            return false;
        // If prev is STONE and has no private neighbour
#if SPECIALPRIVATETOPBOTTOM
        // Only neighbour up can be private neighbour of bottom cell if computing lower bound
        if (prev && i == size-1 &&
                (i <= 1 || up || twoPrevUp || prevUpUp))
            return false;
        if (stone && i == size-1 &&
                (i <= 1 || prevUp || upUp))
            return false;
        if (prev && i == 0 &&
                (i >= size-2 || down || twoPrevDown || prevDownDown))
            return false;
        if (stone && i == 0 &&
                (i >= size-2 || prevDown || downDown))
            return false;

        if (prev && i == size-2 &&
                (up || down) &&
                (i <= 1 || up || twoPrevUp || prevUpUp) &&
                (threePrev || twoPrevUp || twoPrevDown))
            return false;

        if (twoPrev && i == size-2 &&
                (stone || prevUp || prevDown) &&
                (i <= 1 || prevUp || twoPrevUpUp || threePrevUp) &&
                (threePrevUp || threePrevDown))
            return false;
        if (i >= size-2)
            continue;
#endif

        // Previous cell does not have a private neighbour
        if (prev &&
                (up || down) &&
                (i == 0 || up || twoPrevUp || prevUpUp) &&
                (i == size-1 || down || twoPrevDown || prevDownDown) &&
                (threePrev || twoPrevUp || twoPrevDown))
            return false;

        if (twoPrev &&
                (stone || prevUp || prevDown) &&
                (i == 0 || prevUp || twoPrevUpUp || threePrevUp) &&
                (i == size-1 || prevDown || twoPrevDownDown || threePrevDown) &&
                (threePrevUp || threePrevDown))
            return false;

    }
    return true;
}

bool MinimalTotalDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    return !(isPREV(state[pos]) || is3PREV(state[pos])) && is2PREV(state[pos]);
}

//Not used
int MinimalTotalDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    return -1;
}

bool MinimalTotalDominationProblem::is_state_dominated(const int size, const char *state) const
{
    int iStart = 0, iEnd = size;
#if FREETOPANDBOTTOM
    iStart = 1;
    iEnd = size-1;
#endif
    for (int i = iStart; i < iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool up = isSTONE(valUp), down = isSTONE(valDown);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool prevUpUp = isPREV(valUpUp), prevDownDown = isPREV(valDownDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool upUp = isSTONE(valUpUp), downDown = isSTONE(valDownDown);

        // Cur is not dominated
        if (!up && !down && !prev)
            return false;

#if SPECIALPRIVATETOPBOTTOM
        if (i == 1 && stone &&
                (i >= size-2 || downDown || prevDown) &&
                (i == size-1 || prevUp || prevDown || twoPrev))
            return false;

        if (i == size-2 && stone &&
                (i <= 1 || upUp || prevUp) &&
                (i == 0 || prevUp || prevDown || twoPrev))
            return false;

        if (i == 1 || i == size-2)
            continue;
#endif
        // Cur does not have a private neighbour
        if (stone &&
                (i == 0 || upUp || prevUp) &&
                (i == size-1 || downDown || prevDown) &&
                (prevUp || prevDown || twoPrev))
            return false;
    }

    return true;
}


bool MinimalTotalDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    // We test that the states agree on their past
    for (int i = 0; i < size; i++)
        if ((prevState[i]&7) ^ (state[i] >> 1))
            return false;

    int iStart = 0, iEnd = size;
#if FREETOPANDBOTTOM
    iStart = 1;
    iEnd = size-1;
#endif


    for (int i = iStart; i != iEnd; i++)
    {
        int val = state[i], valUp = i == 0 ? 0:state[i-1], valDown = i == size-1 ? 0:state[i+1];
        int valUpUp = i < 2 ? 0: state[i-2], valDownDown = i >= size-2 ? 0 : state[i+2];
        int prevVal = prevState[i];
        bool stone = isSTONE(val), prev = isPREV(val), twoPrev = is2PREV(val);
        bool threePrev = is3PREV(val), prevUp = isPREV(valUp), prevDown = isPREV(valDown);
        bool twoPrevUp = is2PREV(valUp), twoPrevDown = is2PREV(valDown);
        bool threePrevUp = is3PREV(valUp), threePrevDown = is3PREV(valDown);
        bool twoPrevUpUp = is2PREV(valUpUp), twoPrevDownDown = is2PREV(valDownDown);
        bool fourPrev = is3PREV(prevVal);

        // Prev is STONE and has no private neighbour
        // => already forbidden by state validity

        // 2Prev is STONE and has no private neighbour
        // => a bit taken care of by state validity

#if SPECIALPRIVATETOPBOTTOM
        //i == 0 and i == size-1 should be dealt with in the states generation

        if ((twoPrev && i == 1 &&
                    (stone || prevUp || prevDown) &&
                    (i >= size-2 || prevDown || twoPrevDownDown || threePrevDown) &&
                    (threePrevUp || threePrevDown || fourPrev))
                ||
                (twoPrev && i == size-2 &&
                 (stone || prevUp || prevDown) &&
                 (i <= 1 || prevUp || twoPrevUpUp || threePrevUp) &&
                 (threePrevUp || threePrevDown || fourPrev)))

        {
#if LOGS
            std::cerr << i << ": arf3\n";
#endif
            return false;
        }
        continue;
#endif
        // twoPrev does not have a private neighbour
        if (twoPrev &&
                (stone || prevUp || prevDown) &&
                (i == 0 || prevUp || twoPrevUpUp || threePrevUp) &&
                (i == size-1 || prevDown || twoPrevDownDown || threePrevDown) &&
                (threePrevUp || threePrevDown || fourPrev))
        {
#if LOGS
            std::cerr << i << ": arf3\n";
#endif
            return false;
        }
    }
    return true;
}


void MinimalTotalDominationProblem::aux_gen_next_states(std::vector<char> &tmpNextState, int lin, std::vector<int> &listNextIds) const
{
    if (lin == nbLin_)
    {
        auto it = statesToId_.find(tmpNextState);
        if (it != statesToId_.end())
            listNextIds.push_back(it->second);
    }

    else
    {
        tmpNextState[lin] = tmpNextState[lin] | 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
        tmpNextState[lin] = tmpNextState[lin] ^ 8;
        aux_gen_next_states(tmpNextState, lin+1, listNextIds);
    }
}



// Returns a list of all states which agree on the past
bool MinimalTotalDominationProblem::gen_list_of_possible_next_states(int iS,
        std::vector<int> &listNextIds) const
{
    std::vector<char> newCandidate(nbLin_);

    for (int i = 0; i < nbLin_; i++)
    {
        // The past of the stats should agree, so our past shifted is the next state's past
        newCandidate[i] = validStates_[iS][i];
        newCandidate[i] = newCandidate[i] >> 1;
    }

    aux_gen_next_states(newCandidate, 0, listNextIds);

    return true;
}


//Not used
bool MinimalTotalDominationProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    return false;
}


bool MinimalTotalDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return false;
}

int MinimalTotalDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int MinimalTotalDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int MinimalTotalDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


==> Source-domination/misc.cpp <==
#include "misc.hh"
#include <cassert>
#include <cstdlib>
#include <thread>
#include <Eigen/Dense>
//Needs to have the Eigen package installed, in doubt, I remove it

//typedef Eigen::Matrix<long double, Eigen::Dynamic, Eigen::Dynamic> EigenMatrix;
//typedef Eigen::Matrix<std::complex<long double>, Eigen::Dynamic, Eigen::Dynamic> EigenVector;

//#define MATSTATS

/* Safe malloc/calloc, crashing on errors of allocation. */
void *safe_malloc(const size_t size)
{
    void* ptr = malloc(size);
    assert(size > 0);
    assert(ptr);
    return ptr;
}


void *safe_calloc(const size_t nbElem, const size_t size0)
{
    void* ptr = calloc(nbElem, size0);
    assert(size0 > 0);
    assert(ptr);
    return ptr;
}


void s_sparseMatrix::multiply_transpose(const s_sparseMatrix &transpP, s_sparseMatrix &res)
{
    const int nbLin = nbElem;
    res.initialise(nbLin, true);
#ifdef MATSTATS
    int nbElemOwn = 0, nbElemP = 0;
    for (auto &x : nonZeroColIndices)
        nbElemOwn += x.size();
    for (auto &x : transpP.nonZeroColIndices)
        nbElemP += x.size();
    std::cout << (100*nbElemOwn) / (nbLin*nbLin) << "% and " << (100*nbElemP) / (nbLin*nbLin) << "%" << std::endl;
#endif

    int nbMaxProc = std::min(nbProc, std::max(1,nbLin/500));
    int shareSize = nbLin/nbMaxProc;
    std::vector<std::thread> threads(nbMaxProc-1);
    for (int iProc = 0; iProc < nbMaxProc-1; iProc++)
    {
        threads[iProc] = std::thread(&s_sparseMatrix::multiply_transpose_thread, this, std::ref(transpP), std::ref(res), shareSize*iProc, shareSize*(iProc+1));
    }
    std::thread lastThread(&s_sparseMatrix::multiply_transpose_thread, this, std::ref(transpP), std::ref(res), shareSize*(nbMaxProc-1), nbLin);
    lastThread.join();

    for (std::thread &t : threads)
        t.join();
}


void s_sparseMatrix::multiply_transpose_thread(const s_sparseMatrix &transpP, s_sparseMatrix &res, int iStart, int iEnd)
{
    const int nbLin = nbElem;
    for (int linM = iStart; linM < iEnd; linM++)
    {
        for (int linP = 0; linP < nbLin; linP++)
        {
            int nbPosM = nonZeroColIndices[linM].size(), nbPosP = transpP.nonZeroColIndices[linP].size();
            int posM = 0, posP = 0;
            int curRes = INT_MAX;

            while (posM != nbPosM && posP != nbPosP)
            {
                int colM = nonZeroColIndices[linM][posM];
                int colP = transpP.nonZeroColIndices[linP][posP];

                if (colM == colP)
                {
                    curRes = std::min(curRes, nonZeroValues[linM][posM]+transpP.nonZeroValues[linP][posP]);
                    posM++;
                    posP++;
                }

                else if (colM < colP)
                    while (posM < nbPosM && nonZeroColIndices[linM][posM] < colP)
                        posM++;

                else
                    while (posP < nbPosP && transpP.nonZeroColIndices[linP][posP] < colM)
                        posP++;
            }

            if (curRes != INT_MAX)
            {
                res.nonZeroColIndices[linM].push_back(linP);
                res.nonZeroValues[linM].push_back(curRes);
            }

        }

    }
}


void s_sparseMatrix::print_eigen_values(void) const
{
    //Commented so that it compiles on computers without the Eigen package
    /*
    int nbState = nonZeroColIndices.size();
    EigenMatrix mat(nbState, nbState);
    for (int i = 0; i < nbState; i++)
        for (int j = 0; j < nbState; j++)
            mat(i,j) = 0;

    for (int i = 0; i < nbState; i++)
        for (int x : nonZeroColIndices[i])
            mat(i, x) = 1;

    EigenVector eigen_values = mat.eigenvalues();

    std::cout << "Eigen values are: " << eigen_values << std::endl;
    */
}


==> Source-domination/other-scripts/compareScript.py <==
#! /usr/bin/python3
import os
import sys
import subprocess

nbLinMin = int(sys.argv[1])
nbLinMax = int(sys.argv[2])
nbCol = int(sys.argv[3])
scriptName = sys.argv[4]

for i in range(nbLinMin,nbLinMax+1):
    print("Now with " + str(i) + " lines.")
    fileProg = open("result-prog.txt", "w")
    fileFormula = open("result-formula.txt", "w")
    subprocess.call(["./release", str(i), str(nbCol)], stdout=fileProg, stderr=subprocess.DEVNULL)
    subprocess.call([scriptName, str(i), str(nbCol)], stdout=fileFormula)
    fileProg.close()
    fileFormula.close()
    areDifferent = subprocess.call(["cmp", "result-prog.txt", "result-formula.txt"])
    if areDifferent:
        print("Files differ: check result-prog.txt and result-formula.txt for explanation. Differed for nbLin = " + str(i)+".")
        break


==> Source-domination/other-scripts/python-pre-commit.py <==
#/usr/bin/python
import subprocess
import os
import sys

basicDir = "../../"
dirs = {}
dirs["domination-prog"]="Domination number grid/Prog/"
fileNull = open("/dev/null", "w")
truc = subprocess.check_output(["git rev-parse --abbrev-ref HEAD"], shell=True).decode('UTF-8')
print(truc)
if (truc != "master\n")
    sys.exit(0)
else:
    print("Testing")
print("cd \""+basicDir)
subprocess.call(["git stash --keep-index"], stdout=fileNull, shell=True)
subprocess.call(["make clean"], stdout=fileNull, shell=True)
error = subprocess.call(["make -j &> /dev/null"], shell=True, stdout = fileNull)
if error:
    print("Error building " + truc)
    subprocess.call(["git stash pop"], stdout=fileNull, shell=True)
    sys.exit(1)
if True:
    error1 = subprocess.call(["make test &> /dev/null"], shell=True, stdout = fileNull)
    if error1:
        print("Making of test target for " + truc + " failed.")
        subprocess.call(["git stash pop"], stdout = fileNull, shell=True)
        sys.exit(1)
    error2 = subprocess.call(["./test &> /tmp/result-cur-commit-test.txt"], shell=True)
    if error2:
        print("Running of test for " + truc + " failed.")
        subprocess.call(["git stash pop"], stdout=fileNull, shell=True)
        sys.exit(1)
    error3 = subprocess.call(["diff", "/tmp/result-cur-commit-test.txt", "result-test-good.txt", "-w0"])

    if error3:
        print("Result of test for " + truc + " differs from expected value. Failed.")
        subprocess.call(["git stash pop"], stdout=fileNull, shell=True)
        sys.exit(1)


subprocess.call(["git stash pop"], stdout=fileNull, shell=True)
fileNull.close()


==> Source-domination/other-scripts/script-periodicity.py <==
#! /usr/bin/python3
import os
import sys
import subprocess


for i in range(16):
    subprocess.call(["./release", str(i+1), "1000", "0", "1"])


==> Source-domination/other-scripts/script-test-results.py <==
#! /usr/bin/python
import subprocess
import os
import sys

error1 = subprocess.call(["make clean && make test -j &> /dev/null"], shell=True)
if error1:
    print("Making of test target for " +  " failed.")
    sys.exit(1)
error2 = subprocess.call(["./test &> /tmp/result-cur-commit-test.txt"], shell=True)
if error2:
    print("Running of test for " +  " failed.")
    sys.exit(1)
error3 = subprocess.call(["diff", "/tmp/result-cur-commit-test.txt", "result-test-good.txt", "-w0"])

if error3:
    print("Result of test for " +  " differs from expected value. Failed.")
    sys.exit(1)


==> Source-domination/other-scripts/script-valeurs.py <==
#! /usr/bin/python3
import os
import sys
import subprocess
import time


for i in range(14):
    print(time.clock())
    print(i+1)
    sys.stdout.flush()
    subprocess.call(["./release", str(i+1), "1000"])
    print()


==> Source-domination/romandomination.cpp <==
#include <vector>
#include <iostream>
#include <climits>
#include "misc.hh"
#include "domination-problem.hh"
#include "romandomination.hh"


bool RomanDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        const int curCell = state[i], cellHi = (i==0)?-1:state[i-1], cellLo = (i==size-1)?-1:state[i+1];
        if (curCell == E_TWO_STONE && (cellHi == E_STONE || cellHi == E_NEED_ONE || cellLo == E_STONE || cellLo == E_NEED_ONE))
            return false;
        if (curCell == E_STONE && (cellHi == E_STONE || cellLo == E_STONE))
            return false;
    }
    return true;
}


bool RomanDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    const char cur = state[pos];
    const char hi = pos==0?(valUpPtr?*valUpPtr:-1):state[pos-1], lo = pos==nbLin-1?-1:state[pos+1];
    if (cur == E_OK && hi != E_TWO_STONE && lo != E_TWO_STONE)
        return false;
    return true;
}


int RomanDominationProblem::count_stones_neighbouring_cell(const int size, const char* state, const char* nextState, const char* valUpPtr, const int pos) const
{
    int cpt = 0;
    if (pos == 0 && valUpPtr && *valUpPtr == E_TWO_STONE)
        cpt++;
    else if (pos != 0 && state[pos-1] == E_TWO_STONE)
        cpt++;
    if (pos != size-1 && state[pos+1] == E_TWO_STONE)
        cpt++;
    if (nextState && nextState[pos] == E_TWO_STONE)
        cpt++;
    return cpt;
}


bool RomanDominationProblem::is_state_dominated(const int size, const char *state) const
{
    for (int lin = 0; lin < size; lin++)
        if (state[lin] > E_OK && (lin == 0 || state[lin-1] != E_TWO_STONE) && (lin == size-1 || state[lin+1] != E_TWO_STONE))
            return false;

    return true;
}


bool RomanDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
    for (int i = 0; i < size; i++)
    {
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    }
    return true;
}


bool RomanDominationProblem::are_state_compatible_cell(const int size, const char* prevState, const char *state, const int i, const bool canPrevNeedOne, const char* valUpPtr) const
{
    const int prev = prevState[i], cur = state[i];
    if (prev <= E_STONE && cur <= E_STONE && !(cur == E_TWO_STONE && prev == E_TWO_STONE))
        return false;
    else if (prev == E_TWO_STONE && cur == E_NEED_ONE)
        return false;
    else if (prev == E_NEED_ONE && cur != E_TWO_STONE && !canPrevNeedOne)
        return false;
    else if (cur == E_OK && prev != E_TWO_STONE)
    {
        const char hi = i==0?(valUpPtr?*valUpPtr:E_INVALID):state[i-1];
        const char lo = i==size-1?E_INVALID:state[i+1];
        if (hi != E_TWO_STONE && lo != E_TWO_STONE)
            return false;
    }

    return true;
}


bool RomanDominationProblem::are_state_compatible_from_snd_line(const int size, const char* prevState, const char* state) const
{
    for (int i = 1; i < size; i++)
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    return true;
}


bool RomanDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    if (stateUp[pos] == E_OK)
    {
        if ((pos == size-1 || stateUp[pos+1] != E_TWO_STONE) && (pos == 0 || stateUp[pos-1] != E_TWO_STONE) && state[0] != E_TWO_STONE)
            return false;
    }
    else if (stateUp[pos] == E_NEED_ONE)
    {
        if (state[0] == E_TWO_STONE)
            return false;
    }
    else if (stateUp[pos] == E_TWO_STONE)
    {
        if (state[0] == E_NEED_ONE || state[0] == E_STONE)
            return false;
    }
    else if (stateUp[pos] == E_STONE)
    {
        if (state[0] <= E_STONE)
            return false;
    }

    return true;
}


int RomanDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    int res = 0;
        for (int lin = 0; lin < size; lin++)
    {
        const char cur = state[lin], prev = prevState[lin];
        const char curHi = lin==0?E_INVALID:state[lin-1], curLo = lin==size-1?E_INVALID:state[lin+1];

        if (state[lin] == E_NEED_ONE && prevState[lin] == E_TWO_STONE)
            return INT_MAX;


        if (!are_state_compatible_cell(size, prevState, state, lin, lin==0 && canFirstNeedOne, NULL))
            return INT_MAX;

        if (cur == E_TWO_STONE && prev <= E_OK)
            res+=2;

        if (cur == E_STONE)
            res += 3;

        int cpt = 0;
        if (cur <= E_STONE)
            cpt = 1;

        for (const char cell: {prev, curHi, curLo})
            if (cell == E_TWO_STONE)
                cpt++;

        if (cpt > 1)
            res += 2*(cpt-1);
    }
    if (state[size-1] == E_TWO_STONE)
        res += 2;
    return res;
}


//The column is a first column, so no PREV stuff
int RomanDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    if (state[0] == E_OK && (size == 1 || state[1] != E_TWO_STONE) && stateUp[size-1] != E_TWO_STONE)
        return INT_MAX;
    int res = 0;
    int cptUp = 0;
    if (stateUp[size-1] <= E_STONE)
        cptUp = 1;
    if (size > 1 && stateUp[size-2] == E_TWO_STONE)
        cptUp++;
    if (state[0] == E_TWO_STONE)
        cptUp++;

    if (cptUp > 1)
        res += 2*(cptUp-1);
    if (stateUp[size-1] == E_TWO_STONE)
        res+=2; //For right neighbour

    if (stateUp[size-1] == E_STONE)
        res+=3;
    if (stateUp[size-1] == E_OK && cptUp == 0)
        return INT_MAX;

    for (int i = 0; i < size; i++)
    {
        const char valUp = i==0?stateUp[size-1]:state[i-1], valDown = i==size-1?E_INVALID:state[i+1];
        const char val = state[i];
        int cpt = 0;
        if (val <= E_STONE)
            cpt = 1;
        if (valUp == E_TWO_STONE)
            cpt++;
        if (valDown == E_TWO_STONE)
            cpt++;

        if (cpt > 1)
            res += 2*(cpt-1);
        if (val == E_TWO_STONE)
            res+=2;

        if (val == E_STONE)
            res+=3;
    }

    if (state[size-1] == E_TWO_STONE)
        res+=2;

    return res;
}


int RomanDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *upState, int pos)
{
    int res = 0;
    int cptUp = 0;
    if (upState[pos] <= E_STONE)
        cptUp = 1;
    if (upState[pos+1] == E_TWO_STONE)
        cptUp++;
    if (pos != 0 && upState[pos-1] == E_TWO_STONE)
        cptUp++;
    if (state[0] == E_TWO_STONE)
        cptUp++;

    if (cptUp > 1)
        res += 2*(cptUp-1);
    if (upState[pos] == E_STONE)
        res+=3;
    for (int lin = 0; lin < size; lin++)
    {
        const char valUp = lin==0?upState[pos]:state[lin-1];
        const char valDown = lin==size-1?E_INVALID:state[lin+1];
        const char val = state[lin];


        if (!are_state_compatible_cell(size, prevState, state, lin, false, &upState[pos]))
            return INT_MAX;


        if (prevState[lin] == E_NEED_ONE && val != E_TWO_STONE)
            return INT_MAX;
        if (val == E_STONE)
            res+=3;

        int cpt = 0;
        if (val <= E_STONE)
            cpt = 1;
        for (const char cell : {prevState[lin], valUp, valDown})
            if (cell == E_TWO_STONE)
                cpt++;
        if (cpt > 1)
            res += 2*(cpt-1);

        if (val == E_TWO_STONE && prevState[lin] <= E_OK)
            res+=2;
    }

    if (state[size-1] == E_TWO_STONE)
        res+=2; //For down neighbour

    return res;
}


int RomanDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    int res = 0;

    for (int lin = 0; lin < size; lin++)
    {
        if (lin != 0 && stateBand[lin] == E_NEED_ONE && stateSquare[lin] != E_TWO_STONE)
            return INT_MAX;
        if (stateSquare[lin] == E_NEED_ONE && stateBand[lin] != E_TWO_STONE)
            return INT_MAX;

        if (stateSquare[lin] == E_TWO_STONE && stateBand[lin] <= E_OK)
            res+=2;
        if (stateBand[lin] == E_TWO_STONE && stateSquare[lin] <= E_OK)
            res+=2;
    }
    return res;
}


int RomanDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int RomanDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    const std::vector<char*> &states = validStates_;
    int res = 0;
    char *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char *cur = states[curId];

    for (int lin = 0; lin < size; lin++)
        if (cur[lin] == E_TWO_STONE && prev[lin] <= E_OK)
            res+=2;

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];
    int idCol = 0;
    char *next = size == 1 ? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        if (stateUp[idCol] == E_STONE)
            res+=3;

        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] == E_TWO_STONE)
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]==E_TWO_STONE)
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] == E_TWO_STONE)
            cptUp++;

        if (stateUp[idCol] <= E_STONE)
            cptUp++;
        if (cptUp > 1)
            res += 2*(cptUp-1);
        for (int lin = 0; lin < size; lin++)
        {
            if (cur[lin] == E_STONE)
                res+=3;

            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (cur[lin] <= E_STONE)
                cpt++;
            if (lin == 0 && stateUp[idCol] == E_TWO_STONE)
                cpt++;

            if (lin != 0 && cur[lin-1] == E_TWO_STONE)
                cpt++;
            if (lin != size-1 && cur[lin+1] == E_TWO_STONE)
                cpt++;
            if (prev[lin] == E_TWO_STONE)
                cpt++;
            if (next != NULL && next[lin] == E_TWO_STONE)
                cpt++;


            if (cpt > 1)
                res += 2*(cpt-1);
        }
        if (cur[size-1] == E_TWO_STONE)
            res+=2;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (stateUp[size-1] == E_TWO_STONE)
        res+=2;
    for (int lin = 0; lin < size; lin++)
        if (prev[lin] == E_TWO_STONE)
            res+=2;

    return res;
}


int RomanDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<char*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (states[s][0] == E_TWO_STONE)
            add+=2;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    char falseStateUp[nbCol]; //To work with compute_single_loss_for_corner
    for (int i = 0; i < nbLin; i++)
        falseStateUp[i] = E_INVALID;

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {
            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], falseStateUp);
            if (states[s][0] == E_TWO_STONE)
                firstLossVector[s]+=2;
        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] == E_TWO_STONE)
                add+=2;//No cell at right
        }
        lossVector[s]+= add;

        bool isDominated = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] > E_OK)
            {
                isDominated = false;
                break;
            }
        }

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/5. << std::endl;

    return minLoss;
}



int RomanDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    bool isAlmostDominated[nbState];
    for (int iS = 0; iS < nbState; iS++)
    {
        const char *s = states[iS];
        isAlmostDominated[iS] = true;
        for (int i = 1; i < nbLin-1; i++)
        {
            if (s[i] > E_OK)
            {
                isAlmostDominated[iS] = false;
                break;
            }
        }
    }

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    char falseStateUp[nbLin-1];
    for (int i = 0; i < nbLin-1; i++)
        falseStateUp[i] = E_INVALID;

    int minLoss = INT_MAX;
    for (int s1 = 0; s1 < nbState; s1++)
    {


        const char* state1 = states[s1];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            if (!can_cell_neighbourhood_be_first(state1, nbLin-1, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }
        if (!canBeFirst)
            continue;

        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, state1, falseStateUp);

        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[s1].size(); iCol++)
        {
            int s2 = MMatrix.nonZeroColIndices[s1][iCol];
            const char *state2 = states[s2];
            if (!isAlmostDominated[s2])
                continue;

            int valueCorner = E_TWO_STONE;
            if ((state1[0] == E_TWO_STONE || state2[0] == E_TWO_STONE) && state1[0] <= E_OK && state2[0] <= E_OK)
                valueCorner = E_OK;
            else if (state1[0] <= E_OK && state2[0] <= E_OK)
                valueCorner = E_STONE;

            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
            {
                if (state2[i] == E_TWO_STONE)
                    addHorizontal+=2;
                else if (state2[i] == E_STONE)
                    addHorizontal+=3;
            }
            if (state2[nbLin-2] == E_TWO_STONE)
                addHorizontal+=2;

            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[s1][iCol];
            if (valueCorner == E_TWO_STONE)
            {
                total+=4;
                if (state1[0] == E_TWO_STONE)
                    total+=2;
                else if (state1[0] <= E_OK)
                    total+=2;

                if (state2[0] == E_TWO_STONE)
                    total+=2;
                else if (state2[0] <= E_OK)
                    total+=2;
            }
            else if (valueCorner == E_STONE)
                total+=3;

            int cptCorner = 0;
            if (valueCorner <= E_STONE)
                cptCorner = 1;
            for (const char cell: {state1[0], state2[0]})
                if (cell == E_TWO_STONE)
                    cptCorner++;
            if (cptCorner > 1)
                total += 2*(cptCorner-1);

            if (total < minLoss)
                minLoss = std::min(minLoss, total);
        }
    }

    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/5. << std::endl;
    return minLoss;
}


==> Source-domination/self-identifying-codes.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "self-identifying-codes.hh"


bool SelfIdentifyingCodesProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{


    bool isFirstGood = true;
    for (int i = 0; i < size; i++)
        if (!is2PREV(state[i]) || isPREV(state[i]))
            isFirstGood = false;

    if (isFirstGood)
        return true;

    for (int i = 0; i < size; i++)
    {
        bool cur = isSTONE(state[i]), prev = isPREV(state[i]), twoPrev = is2PREV(state[i]);
        bool curUp = false, curDown = false, prevUp = false, prevDown = false;
        bool twoPrevUp = false, twoPrevDown = false;
        if (i != 0)
        {
            curUp = isSTONE(state[i-1]);
            prevUp = isPREV(state[i-1]);
            twoPrevUp = is2PREV(state[i-1]);
        }

        if (i != size-1)
        {
            curDown = isSTONE(state[i+1]);
            prevDown = isPREV(state[i+1]);
            twoPrevDown = is2PREV(state[i+1]);
        }

        // Prev was not self-identified
        if (!cur && !prev && (!prevDown || !prevUp))
            return false;

        // Not enough neighbours for prev
        int cptPrev = 0;
        for (bool x : {cur, prevUp, prevDown, twoPrev})
            if (x)
                cptPrev++;
        if (cptPrev < 2)
            return false;

        // Not enough neighbours for cur
        if (!prev && !curUp && !curDown)
            return false;

        // Not enough neighbours for twoPrev
        if (!prev && !twoPrevUp && !twoPrevDown)
            return false;
    }
    return true;
}


int SelfIdentifyingCodesProblem::get_state_local_signature(const char* state, int pos, int size) const
{
    //Not implemented
    static int lol = 1;
    return lol++;
}


bool SelfIdentifyingCodesProblem::is_state_dominated(const int size, const char* state) const
{
    for (int i = 0; i < size; i++)
    {
        bool cur = isSTONE(state[i]), prev = isPREV(state[i]), twoPrev = is2PREV(state[i]);
        bool curUp = false, curDown = false, prevUp = false;
        bool curUpUp = false;

        if (i != 0)
        {
            curUp = isSTONE(state[i-1]);
            prevUp = isPREV(state[i-1]);
        }

        if (i != size-1)
            curDown = isSTONE(state[i+1]);


        // cur is included in prevUp or in prevDown
        if (!cur && (!curDown || !curUp))
            return false;

        // cur included in curUp
        if (!prev && !curDown)
            return false;

        // curUp included in cur
        if (!prevUp && !curUpUp)
            return false;


    }

    return true;
}


bool SelfIdentifyingCodesProblem::are_state_compatible_from_snd_line(const int size, const char* prevState, const char* state) const
{
    return false; //Not used
}

//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool SelfIdentifyingCodesProblem::are_state_compatible(const int size, const char* prevState, const char* state) const
{
    for (int i = 0; i < size; i++)
    {
        bool cur = isSTONE(state[i]), prev = isPREV(state[i]), twoPrev = is2PREV(state[i]);
        bool curUp = false, curDown = false, prevUp = false, prevDown = false;
        //bool twoPrevUp = false, twoPrevDown = false;
        bool curUpUp = false;//, twoPrevUpUp = false;
        bool curDownDown = false;//, twoPrevDownDown = false;
        //bool threePrevUp = false, threePrevDown = false;

        // state and prevState do not agree
        if ((prev ^ isSTONE(prevState[i])) || (twoPrev ^ isPREV(state[i])))
        {
#if LOGS
            std::cerr << "arf1\n";
#endif
            return false;
        }

        if (i != 0)
        {
            curUp = isSTONE(state[i-1]);
            prevUp = isPREV(state[i-1]);
            //twoPrevUp = is2PREV(state[i-1]);
            //threePrevUp = is2PREV(prevState[i-1]);

            //if (i != 1)
                //twoPrevUpUp = is2PREV(state[i-2]);
        }

        if (i != size-1)
        {
            curDown = isSTONE(state[i+1]);
            prevDown = isPREV(state[i+1]);
            //twoPrevDown = is2PREV(state[i+1]);
            //threePrevDown = is2PREV(prevState[i+1]);
            //if (i != size-2)
                //twoPrevDownDown = is2PREV(state[i+2]);
        }


        // prev included in twoPrevUp or twoPrevDown
        if (!prev && !cur && (!prevUp || !prevDown))
            return false;

        // twoPrevUp is included in prev
        //if (!twoPrevUp && !twoPrevUpUp && !threePrevUp)
        //    return false;

        // twoPrevDown is included in prev
        //if (!twoPrevDown && !twoPrevDownDown && !threePrevDown)
        //    return false;

        // prev is included in curUp or curDown
        if (!twoPrev && !prev && (!prevUp || !prevDown))
            return false;

        // not enough neighbours for cur
        if (!prev && !curUp && !curDown)
            return false;

        int cptPrev = 0;
        for (bool x : {twoPrev, cur, prevUp, prevDown})
            if (x)
                cptPrev++;

        // not enough neighbours for prev
        if (cptPrev < 2)
            return false;
    }
    std::cerr << '\n';
    for (int i = 0; i < size; i++)
        std::cerr << is2PREV(prevState[i]) << is2PREV(state[i]) << isPREV(state[i]) << isSTONE(state[i]) << '\n';
    std::cerr << "WOAW\n";


    return true;
}


bool SelfIdentifyingCodesProblem::can_cell_neighbourhood_be_first(const char* state, const int nbLin, const int pos, const char* valUpPtr) const
{
    //TODO when valUpPtr?
    for (int i = 0; i < nbLin; i++)
    {
        if (isPREV(state[i]) || !is2PREV(state[i]))
            return false;
    }
    std::cerr << '\n';
    for (int i = 0; i < nbLin; i++)
        std::cerr << is2PREV(state[i]) << isPREV(state[i]) << isSTONE(state[i]) << '\n';

    std::cout << "YOUHOU\n";
    return true;
}


int SelfIdentifyingCodesProblem::count_stones_neighbouring_cell(const int size, const char* state, const char* nextState, const char* valUpPtr, const int pos) const
{
    int cptCur = 0;
    if (isPREV(state[pos]))
        cptCur++;
    if (nextState && isSTONE(nextState[pos]))
        cptCur++;
    if (valUpPtr)
    {
        if (isSTONE(*valUpPtr))
            cptCur++;
    }
    else if (pos != 0 && isSTONE(state[pos-1]))
        cptCur++;
    if (pos != size-1 && isSTONE(state[pos+1]))
        cptCur++;

    return cptCur;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool SelfIdentifyingCodesProblem::is_up_compatible(const char* state, const char* stateUp, const int pos, const int size) const
{
    //TODO is ok?
    //TODO later if no hope...
    //TODO decide, for all problems, what is_up_compatible check: only up ? Or also up compatible with first cell...

    const char valUp = stateUp[pos], val = state[0];
    if (isSTONE(val) && !isPREV(valUp))
        return false;
    else if ((isPREV(valUp)) && !isSTONE(val))
        return false;

    return true;
}




int SelfIdentifyingCodesProblem::compute_transfer_loss_value_for_band(const int size, const char* prevState, const char* state, const bool canFirstNeedOne)
{
    int res = 0;

    for (int lin = 0; lin < size; lin++)
    {
        if (isPREV(state[lin]))
        {
            if (!isSTONE(prevState[lin]))
                return INT_MAX;
        }
        else
        {
            if (isSTONE(prevState[lin]))
                return INT_MAX;
        }

        const int nbPrevReq = isSTONE(prevState[lin]) ? nbReqStone():nbReqNone();
        const int cptPrev = count_stones_neighbouring_cell(size, prevState, state, NULL, lin);
        const int addMaybe = (lin==0 && canFirstNeedOne)?1:0;
        if (cptPrev+addMaybe < nbPrevReq)
            return INT_MAX;

        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, lin);
        const int nbCurReq = isSTONE(state[lin]) ? nbReqStone():nbReqNone();

        if (cptCur+addMaybe+1 < nbCurReq)
            return INT_MAX;

        if (cptPrev > nbPrevReq && isSTONE(state[lin]))
            res++;
        if (cptCur > nbCurReq)
            res += cptCur-nbCurReq;
    }

    if (isSTONE(state[size-1]))
        res++;
    return res;
}


int SelfIdentifyingCodesProblem::compute_transfer_loss_value_for_corner(const int size, const char* prevState, const char* state, const char* stateUp, int posUp)
{
    int res = 0;

    int cptUp = 0;
    if (posUp != size-1 && isSTONE(stateUp[posUp+1]))
        cptUp++;
    if (posUp != 0 && isSTONE(stateUp[posUp-1]))
        cptUp++;
    if (isSTONE(state[0]))
        cptUp++;
    const int nbReqUp = isSTONE(stateUp[posUp]) ? nbReqStone():nbReqNone();
    const int addMaybe = posUp==0?2:1;
    if (cptUp+addMaybe < nbReqUp)
        return INT_MAX;
    else if (cptUp > nbReqUp)
        res += cptUp-nbReqUp;

    for (int lin = 0; lin < size; lin++)
    {
        if (isPREV(state[lin]))
        {
            if (!isSTONE(prevState[lin]))
                return INT_MAX;
        }
        else
        {
            if (isSTONE(prevState[lin]))
                return INT_MAX;
        }

        const int cptPrev = count_stones_neighbouring_cell(size, prevState, state, lin==0?(posUp==size-1?NULL:&stateUp[posUp+1]):NULL, lin);
        const int nbReqPrev = isSTONE(prevState[lin]) ? nbReqStone():nbReqNone();

        if (cptPrev < nbReqPrev)
            return INT_MAX;
        else if (cptPrev > nbReqPrev && isSTONE(state[lin]))
            res++;

        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, lin==0?&stateUp[posUp]:NULL, lin);
        const int nbReqCur = isSTONE(state[lin]) ? nbReqStone():nbReqNone();

        if (cptCur < nbReqCur -1)
            return INT_MAX;
        else if (cptCur > nbReqCur)
            res += cptCur-nbReqCur;

    }

    if (isSTONE(state[size-1]))
        res++;

    return res;

}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the last cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int SelfIdentifyingCodesProblem::compute_single_loss_for_corner(const int size, const char* state, const char* stateUp)
{
    int res = 0;
    if (stateUp)
    {
        int cptUp = 0;
        if (isSTONE(state[0]))
            cptUp++;
        if (size > 1 && isSTONE(stateUp[size-2]))
            cptUp++;

        const int nbReqUp = isSTONE(stateUp[size-1]) ? nbReqStone():nbReqNone();
        if (cptUp < nbReqUp-1)
            return INT_MAX;
        else if (cptUp > nbReqUp)
            res+= cptUp-nbReqUp;

        if (isSTONE(stateUp[size-1]))
            res++; //No guy at its right

    }



    for (int i = 0; i < size; i++)
    {
        if (isSTONE(state[i]))
            res++; //Because there is no cell at right
        const int nbCurReq = isSTONE(state[i]) ? nbReqStone():nbReqNone();
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, (i==0&&stateUp)?&(stateUp[size-1]):NULL, i);
        if (cptCur > nbCurReq)
            res+=cptCur-nbCurReq;
    }
    if (isSTONE(state[size-1]))
        res++;
    return res; //Because there is no cell down
}


int SelfIdentifyingCodesProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    const char valUpSquare = upState[0];

    int res = 0;
    for (int lin = 0; lin < size; lin++)
    {
        const int cptBand = count_stones_neighbouring_cell(size, stateBand, stateSquare, NULL, lin);
        const int nbReqBand = isSTONE(stateBand[lin]) ? nbReqStone():nbReqNone();
        if ((lin == 0 && cptBand+1 < nbReqBand) || (lin != 0 && cptBand < nbReqBand))
            return INT_MAX;
        else if (cptBand > nbReqBand && isSTONE(stateSquare[lin]))
            res++;


        const int cptSquare = count_stones_neighbouring_cell(size, stateSquare, stateBand, lin == 0?&valUpSquare:NULL, lin);
        const int nbReqSquare = isSTONE(stateSquare[lin]) ? nbReqStone():nbReqNone();
        if (cptSquare < nbReqSquare)
            return INT_MAX;
        else if (cptSquare > nbReqSquare && isSTONE(stateBand[lin]))
            res++;
    }

    return res;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than 2, we add the loss.
int SelfIdentifyingCodesProblem::compute_actual_loss(const int size, int idFirst , const char* stateUp, int grid[][100])
{
    const std::vector<char*> std::vector<char*> &states = validStates_;
    int res = 0;

    char* prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    char* cur = states[curId];

    for (int lin = 0; lin < size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (isSTONE(cur[lin]))
            cptFirst++;
        int nbReqFirst = isSTONE(prev[lin]) ? nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && isSTONE(cur[lin]))
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    char* next = size < 2 ? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (isSTONE(cur[0]))
            cptUp++;
        if (idCol != 0 && isSTONE(stateUp[idCol-1]))
            cptUp++;
        if (idCol != size-1 && isSTONE(stateUp[idCol+1]))
            cptUp++;
        int nbReqUp = isSTONE(stateUp[idCol]) ? nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;

        for (int lin = 0; lin < size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = count_stones_neighbouring_cell(size, cur, prev, lin==0?&stateUp[idCol]:NULL, lin);
            const int nbReq = isSTONE(cur[lin]) ? nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
        }
        if (isSTONE(cur[size-1]))
            res++;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (isSTONE(stateUp[size-1]))
        res++;
    for (int lin = 0; lin < size; lin++)
        if (isSTONE(prev[lin]))
            res++;
    return res;
}


int SelfIdentifyingCodesProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<char*> std::vector<char*> &states = validStates_;

    const int nbState = states.size();
    std::cout << nbState << "lol" << std::endl;

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (isSTONE(states[s][0]))
            add++;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (isSTONE(states[s][0]))
                firstLossVector[s]++;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
        {
            if (isSTONE(states[s][i]))
                add++;//No cell at right
        }

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;

    return minLoss;
}


int SelfIdentifyingCodesProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{

    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<char*> std::vector<char*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    //TODO set sizeBand to nbLin-1?
    compute_corner_min_loss_matrix(tMMatrix);


    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            int cptCur = 0;
            if (j != 0 && isSTONE(states[iS][j-1]))
                cptCur++;
            if (j != nbLin-2 && isSTONE(states[iS][j+1]))
                cptCur++;

            if ((isSTONE(states[iS][j]) && cptCur+1 < nbReqStone()) || (!isSTONE(states[iS][j]) && cptCur+1 < nbReqNone()))
            {
                isAlmostDominatedForUp[iS] = false;
                break;
            }

        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        const char* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            if (isPREV(stateVertical[i]))
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);

        int nbReqVert = isSTONE(stateVertical[0]) ? nbReqStone():nbReqNone();
        int cptVert = 0;
        if (isSTONE(stateVertical[1]))
            cptVert++;
        if (isPREV(stateVertical[0]))
            cptVert++;

        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            const char* stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID()) //TODO see isAlmost bla
                continue;

            int nbReqHoriz = isSTONE(stateHorizontal[0]) ? nbReqStone():nbReqNone();
            int cptHoriz = 0;
            if (isSTONE(stateHorizontal[1]))
                cptHoriz++;
            if (isPREV(stateHorizontal[0]))
                cptHoriz++;

            int cptCorner = 0;
            if (isSTONE(stateVertical[0]))
                cptCorner++;
            if (isSTONE(stateHorizontal[0]))
                cptCorner++;

            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone ? E_STONE:E_NONE;
            if (valueCorner == E_NONE && cptCorner < nbReqNone())
            {
                valueCorner = E_STONE;
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == E_STONE) //TODO ok with isSTONE()
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;//TODO compute once and store, same for vertical
            for (int i = 0; i < nbLin-1; i++)
                if (isSTONE(stateHorizontal[i]))
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;

            minLoss = std::min(minLoss, total);
        }
    }

    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl;

    return minLoss;
}


==> Source-domination/simple-domination-counting.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include <set>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "simple-domination-counting.hh"


/* Here the actual value and the lower bound are compute on the same way. We only need
 * FREETOPANDBOTTOM to compute the upper bound. */

bool s_is_cell_dominated(int nbLin, int nbCol, int y, int x, bool** grid)
{
#if FREETOPANDBOTTOM
    if (y == 0 || y == nbLin-1)
        return true;
#endif

    int dY[4] = {0,0,-1,1};
    int dX[4] = {-1,1, 0, 0};

    if (grid[y][x])
        return true;
    bool isOk = false;
    for (int d = 0; d < 4; d++)
    {
        int y2 = y+dY[d], x2 = x+dX[d];
        if (y2 >= 0 && y2 < nbLin && x2 >= 0 && x2 < nbCol && grid[y2][x2])
            isOk = true;
    }

    return isOk;
}


bool s_is_grid_dominated(int nbLin, int nbCol, bool** grid)
{
    int yStart = 0, yEnd = nbLin;
#if FREETOPANDBOTTOM
    yStart++;
    yEnd--;
#endif
    for (int y = yStart;  y < yEnd; y++)
    {
        for (int x = 0; x < nbCol; x++)
        {
            if (!s_is_cell_dominated(nbLin, nbCol, y, x, grid))
                return false;
        }
    }

    return true;
}


int s_gen_grid_and_count(int nbLin, int nbCol, int y, int x, bool** grid)
{
    int cpt = 0;
    if (y == nbLin)
    {

        if (s_is_grid_dominated(nbLin, nbCol, grid))
            cpt = 1;
    }

    else
    {
        int newX = x == nbCol-1 ? 0 : x+1;
        int newY = newX == 0 ? y+1 : y;


        grid[y][x] = true;
        cpt += s_gen_grid_and_count(nbLin, nbCol, newY, newX, grid);
        grid[y][x] = false;

        if (y == 0 || s_is_cell_dominated(nbLin, nbCol, y-1, x, grid))
            cpt += s_gen_grid_and_count(nbLin, nbCol, newY, newX, grid);
    }

    return cpt;
}


void SimpleDominationProblem::print_bruteforce_values(int nbLin, int nbCol) const
{
    bool **grid = new bool*[nbLin];
    for (int i = 0; i < nbLin; i++)
        grid[i] = new bool[nbCol];

    for (int i = 1; i <= nbCol; i++)
        std::cout << i << ": " << s_gen_grid_and_count(nbLin, i, 0, 0, grid) << '\n';


    for (int i = 0; i < nbLin; i++)
        delete [] grid[i];
    delete [] grid;

}


bool SimpleDominationProblem::is_beginning_of_state_valid(int curSize, const char* state, int size, bool canDependOnUpperCell) const
{
    int i = curSize-1;
    if (i < 1)
        return true;
    if ((isSTONE(state[i-1]) && state[i] == E_NEED) ||
        (isSTONE(state[i]) && state[i-1] == E_NEED))
        return false;
    return true;
}


//Everything was checked and is ok if we reach this point, thanks to the previous function.
bool SimpleDominationProblem::is_state_valid(const int size, const char* state, const bool canStateUpExist) const
{
    return true;
}


bool SimpleDominationProblem::can_cell_neighbourhood_be_first(const char *state, const int nbLin, const int pos, const char *valUpPtr) const
{
    for (int i = 0; i < nbLin_; i++)
    {
        if (state[i] == E_OK)
        {
            if (i > 0 && isSTONE(state[i-1]))
                continue;
            if (i < nbLin_-1 && isSTONE(state[i+1]))
                continue;
            return false;
        }
    }
    return true;
}


//Not used.
int SimpleDominationProblem::count_stones_neighbouring_cell(const int size, const char *state, const char *nextState, const char *valUpPtr, const int pos) const
{
    return -1;
}


bool SimpleDominationProblem::is_state_dominated(const int size, const char *state) const
{
    int iStart = 0, iEnd = size;
#if FREETOPANDBOTTOM
    iStart++;
    iEnd--;
#endif
    for (int i = iStart; i < iEnd; i++)
        if (state[i] == E_NEED)
            return false;

    return true;
}


//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool SimpleDominationProblem::are_state_compatible(const int size, const char* prevState, const char *state, int pos) const
{
#if LOGS
    std::cerr << " Testing compatibility: ";
    for (int i = 0; i < size; i++)
        std::cerr << prevState[i] << " ";
    std::cerr << " and  ";
    for (int i = 0; i < size; i++)
        std::cerr << state[i] << " ";
    std::cerr << std::endl;
#endif

    int iStart = 0, iEnd = size;
    if (pos != -1)
    {
        int i = pos;
#if FREETOPANDBOTTOM

        if (i != 0 && i != size-1 && prevState[i] == E_NEED && !isSTONE(state[i]))
            return false;
#else
        if (prevState[i] == E_NEED && !isSTONE(state[i]))
            return false;
#endif
        if (isSTONE(prevState[i]) && state[i] == E_NEED)
            return false;

        if (pos != 0)
        {
            i--;
            if (state[i] == E_OK && (i == 0 || !isSTONE(state[i-1])) &&
            (i == size-1 || !isSTONE(state[i+1])) && !isSTONE(prevState[i]))
                return false;
        }
        if (pos == size-1)
        {
            if (state[pos] == E_OK && (pos == 0 || !isSTONE(state[pos-1])) && !isSTONE(prevState[pos]))
                return false;
        }

        return true;
    }


    for (int i = 0; i < size; i++)
    {
#if FREETOPANDBOTTOM

        if (i != 0 && i != size-1 && prevState[i] == E_NEED && !isSTONE(state[i]))
            return false;
#else
        if (prevState[i] == E_NEED && !isSTONE(state[i]))
            return false;
#endif
        if (isSTONE(prevState[i]) && state[i] == E_NEED)
            return false;
        if (state[i] == E_OK && (i == 0 || !isSTONE(state[i-1])) &&
            (i == size-1 || !isSTONE(state[i+1])) && !isSTONE(prevState[i]))
            return false;
    }
    return true;
}


bool SimpleDominationProblem::are_state_compatible_from_snd_line(int size, const char* prevState, const char* state) const
{
    return false;
}



bool SimpleDominationProblem::is_up_compatible(const char *state, const char *stateUp, const int pos, const int size) const
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return false;
}

int SimpleDominationProblem::compute_transfer_loss_value_for_band(const int size, const char *prevState, const char *state, const bool canFirstNeedOne)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::compute_single_loss_for_corner(const int size, const char *state, const char *stateUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::compute_transfer_loss_value_for_corner(const int size, const char *prevState, const char *state, const char *stateUp, int posUp)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::compute_exceptional_loss(int size, const char* stateSquare, const char* stateBand, const char* upState)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::get_state_local_signature(const char *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int SimpleDominationProblem::compute_actual_loss(const int size, int idFirst , const char *stateUp, int grid[][100])
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}

int SimpleDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    std::cerr << "should not be used for counting problems." << std::endl;
    exit(1);
    return -1;
}


==> Source-domination/test-total-formula.cpp <==
/* File used to determine which diff we could use for the lower bound formula for the
 * total domination in grids graphs. */

#include <iostream>
#include <cmath>
#include <string>

using namespace std;

int main(void)
{
    int lin,col;
    string curRead;

    double minBound = 1000;
    char foo, bar;
    getline(cin, curRead);
    getline(cin, curRead);
    while (cin >> lin >> foo >> col >> bar)
    {
        string nbStr;
        cin >> nbStr;
        int found = nbStr.find(".000000");
        double curNb = atof(nbStr.c_str());
        nbStr.resize(nbStr.size()-7);

        //The periodicity only begins from 52, so earlier values are not concerned
        if (lin >= 52 && col >=52)
        {
            /* There was a small mistake in the formula for the data by the program:
             * we divided by 5 instead of 4. We make up for this problem here. */
            minBound = std::min(minBound, ceil(5*curNb/4.)-((lin*col+(lin+col)*10/11.)/4.));
        }
    }

    std::cout << minBound << " is the best bound " << std::endl;

    return 0;
}


==> Source-domination/tests.cpp <==
#include <iostream>
#include <cstring>
#include <climits>
#include <vector>
#include <algorithm>
#include "misc.hh"
#include "test.hh"
#include <cmath>

#include "domination-problem.hh"
#include "2domination.hh"
#include "romandomination.hh"
#include "abdomination.hh"
#include "fast-abdomination.hh"
#include "distance2domination.hh"
#include "identifying-codes.hh"

//#define LOGTEST
int nbReqNone = 1, nbReqStone = 1;

int main(int argc, char* argv[])
{
    int MAXNBSTATES = 3000;
    int NBVALUESEXACT = 200;
    int nbCol = NBVALUESEXACT;
    int nbReqNones[4] = {1,1,2,2}, nbReqStones[4] = {0,1,0,1};
    int maxiNbLinFast[4] = {9, 8, 9, 8};
    int maxiNbLin[4] = {6, 6, 7, 7};


    for (int iReq = 0; iReq < 4; iReq++)
    {
        nbReqNone = nbReqNones[iReq];
        nbReqStone = nbReqStones[iReq];
        for (int nbLin = 1;nbLin <= maxiNbLinFast[iReq]; nbLin++)
        {
            FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, NBVALUESEXACT);
            dominationProblem.initialise(false, false);
            std::cout << dominationProblem.validStates_.size() << " states\n";
            dominationProblem.compute_domination_numbers(100, false, true);
            dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
        }

        for (int nbLin = 1; nbLin <= maxiNbLin[iReq]; nbLin++)
        {
            ABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, NBVALUESEXACT);
            dominationProblem.initialise(false, false);
            std::cout << dominationProblem.validStates_.size() << " states\n";
            dominationProblem.compute_domination_numbers(100, false, true);
            dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
        }

    }
    for (int nbLin = 1; nbLin <= 9; nbLin++)
    {
        TwoDominationProblem dominationProblem(nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }
    for (int nbLin = 1; nbLin <= 8; nbLin++)
    {
        RomanDominationProblem dominationProblem(nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }

    for (int nbLin = 1; nbLin <= 7; nbLin++)
    {
        DistanceTwoDominationProblem dominationProblem(nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }

    for (int nbLin = 1; nbLin <= 5; nbLin++)
    {
        IdentifyingCodesProblem dominationProblem(-1, -1, nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }


    //return 0;
    std::cout << "Now testing loss things" << std::endl;


    int MAXNBSTATESLOSS = 200;

    for (int iReq = 0; iReq < 4; iReq++)
    {
        nbReqNone = nbReqNones[iReq];
        nbReqStone = nbReqStones[iReq];
        for (int sizeBand = 1;sizeBand < 6; sizeBand++)
        {
            FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, 100, 100, sizeBand);
            dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
            std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
#if LOGTEST
            for (int i = 0; i < dominationProblem.validStates_.size(); i++)
            {
                std::cout << i << ": ";
                for (int j = 0; j < sizeBand; j++)
                    std::cout << dominationProblem.validStates_[i][j] << ' ';
                std::cout << '\n';
            }
#endif
            if (sizeBand == 4)
            {
                std::cout << "Printing gamma values \n";
                for (int lin = 11; lin <= 17; lin += 3)
                {
                    std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                    std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                    std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                    std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;
                }
            }
            dominationProblem.compute_and_print_loss_matrices();
            if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
                break;
        }

        for (int sizeBand = 1;sizeBand < 6; sizeBand++)
        {
            ABDominationProblem dominationProblem(nbReqStone, nbReqNone, 100, 100, sizeBand);
            dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
            std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
#if LOGTEST
            for (int i = 0; i < dominationProblem.validStates_.size(); i++)
            {
                std::cout << i << ": ";
                for (int j = 0; j < sizeBand; j++)
                    std::cout << dominationProblem.validStates_[i][j] << ' ';
                std::cout << '\n';
            }
#endif
            if (sizeBand == 4)
            {
                std::cout << "Printing gamma values\n";
                for (int lin = 11; lin <= 17; lin += 3)
                {
                    std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                    std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                    std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                    std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

                }
            }
            dominationProblem.compute_and_print_loss_matrices();
            if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
                break;
        }

    }
    for (int sizeBand = 1;sizeBand < 6; sizeBand++)
    {
        TwoDominationProblem dominationProblem(100, 100, sizeBand);
        dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
        std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";


        std::cout << "Printing gamma values \n";
        if (sizeBand==4)
        {
            for (int lin = 11; lin <= 17; lin += 3)
            {
                std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

            }
        }

        dominationProblem.compute_and_print_loss_matrices();
        if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
            break;
    }
    for (int sizeBand = 1;sizeBand < 6; sizeBand++)
    {
        RomanDominationProblem dominationProblem(100, 100, sizeBand);
        dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
        std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
        if (sizeBand==4)
        {
            for (int lin = 11; lin <= 17; lin += 3)
            {
                std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

            }
        }

        dominationProblem.compute_and_print_loss_matrices();
        if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
            break;
    }

    for (int sizeBand = 2;sizeBand < 6; sizeBand++)
    {
        DistanceTwoDominationProblem dominationProblem(100, 100, sizeBand);
        dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
        std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
        if (sizeBand==4)
        {
            for (int lin = 11; lin <= 17; lin += 3)
            {
                std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

            }
        }

        dominationProblem.compute_and_print_loss_matrices();
        //if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
            //break;
    }

    std::cout << "TODO better later: identifying codes tests for bruteforce verification\n";
    //TODO ugly...
    int **grid;
    grid = (int**) malloc(sizeof(int*)*30);
    for (int i = 0; i < 30; i++)
    {
        grid[i] = (int*) calloc(sizeof(int), 30);
        for (int j  = 0; j < 30; j++)
            grid[i][j] = 42;
    }

    IdentifyingCodesProblem problem(0, 1, 30, 30);
    for (int lin = 1; lin <= 30; lin++)
        for (int col = lin; col*lin <= 25; col++)
            std::cout << lin << "x" << col << ": " << problem.bruteForce(grid, lin, col, 0, 0,0) << '\n';





    return 0;




}


==> Source-polyominoes/board-bfs.cpp <==
#include <iostream>
#include <queue>
#include <unordered_map>
#include "misc.hh"

bool optimiseMemory = false;

void print_frontier(const std::vector<bool> &frontier, int nbLin, const char shift[])
{
    int nbCol = frontier.size()/nbLin;
    for (int lin = 0; lin < nbLin; lin++)
    {   std::cout << shift;
        for (int col = 0; col < nbCol; col++)
            std::cout << frontier[col*nbLin+lin];
        std::cout << '\n';
    }
    std::cout << "--------------------\n";
}


/* Adds a shape to the frontier passed in parameter. Extends the vector if needed.
 * Return false if the piece cannot be put at the given position.
 * isBandTest was an attempt to factor the code (when trying to tile a bottom band, but
 * slows down the program. */
inline bool bfs_put_shape(std::vector<bool> &frontier, int nbLin, int pos, const Polyomino &poly, bool isBandTest=false)
{
    int initSize = frontier.size();
    int lastAdmissibleX = frontier.size()/nbLin;
    int lin = pos%nbLin;
    int shiftX = pos/nbLin;
    if (lin+poly.maxY_ >= nbLin || (!isBandTest && lin+poly.minY_ < 0))
        return false;
    for (const s_coordinate &shift : poly.cells_)
    {
        if (shiftX+shift.x < lastAdmissibleX)
        {
            int newPos = shift.x*nbLin+shift.y+pos;
            if (shift.y + lin >= 0 && frontier[newPos])
                return false;
        }
    }

    int maxX = poly.maxX_;
    // If we extend the width of the frontier, we have to resize the vector.
    if (maxX+shiftX >= lastAdmissibleX)
        frontier.resize((maxX+shiftX+1)*nbLin, false);
    // We mark the cells as taken.
    for (const s_coordinate &shift : poly.cells_)
    {
        int newPos = shift.x*nbLin+shift.y+pos;
        if (shift.y+lin >= 0)
            frontier[newPos] = true;
    }
    return true;
}


/* Checks whether the frontier has a hole. Is provided with the leftmost free cell so
 * that it does not have to find it. */
inline bool bfs_has_hole(std::vector<bool> &frontier, int nbLin, int firstFree)
{
    std::vector<bool> marked;

    marked = frontier;
    std::queue<int> todo;

    int nbFree = 0;
    for (int i = firstFree; i < marked.size(); i++)
        if (!marked[i])
            nbFree++;
    marked.resize(marked.size()+nbLin, false);
    nbFree+= nbLin;

    todo.push(firstFree);
    marked[firstFree] = true;

    int nbMarked = 0;
    while (!todo.empty())
    {
        int cell = todo.front();
        todo.pop();
        nbMarked++;

        if (cell >= nbLin && !marked[cell-nbLin])
        {
            marked[cell-nbLin] = true;
            todo.push(cell-nbLin);
        }

        if (cell+nbLin < marked.size() && !marked[cell+nbLin])
        {
            marked[cell+nbLin] = true;
            todo.push(cell+nbLin);
        }

        if (cell%nbLin && !marked[cell-1])
        {
            marked[cell-1] = true;
            todo.push(cell-1);
        }

        if ((cell+1)%nbLin && !marked[cell+1])
        {
            marked[cell+1] = true;
            todo.push(cell+1);
        }
    }

    CHECK(nbMarked <= nbFree);

    // If the component does not contain all free cells, there is a hole.
    return nbMarked != nbFree;
}


/* Compute the reverse, the complement and the reverse of the complement of the frontier. This
 * will be used to stop the search early if one of these two frontiers has already been seen. */
inline void bfs_compute_reverse_and_matching_frontiers(const std::vector<bool> &orig, int nbLin, std::vector<bool> &reverse, std::vector<bool> &matching, std::vector<bool> &reverseMatching)
{
    int size = orig.size();
    int nbCol = size/nbLin;

    reverse.resize(size);
    matching.resize(size);
    reverseMatching.resize(size);


    for (int col = 0; col < nbCol; col++)
        for (int lin = 0; lin < nbLin; lin++)
            reverse[col*nbLin+lin] = orig[col*nbLin+(nbLin-1-lin)];

    for (int col = 0; col < nbCol; col++)
    {
        for (int lin = 0; lin < nbLin; lin++)
        {
            matching[col*nbLin+lin] = !orig[(nbCol-1-col)*nbLin+lin];
            reverseMatching[col*nbLin+lin] = !reverse[(nbCol-1-col)*nbLin+lin];
        }
    }
}


/* Removes old frontiers which cannot be matched because they would already have been if this
 * were possible. The intuition is that any rectangle of width w can be decomposed into two
 * frontiers with roughly at most k/2 filled columns. Any frontier with fewer than limit
 * filled columns is removed. */
long long cleanMemory(std::unordered_map<std::vector<bool>, int> &seen, int limit)
{
    int nbRemoved = 0;
    for (std::unordered_map<std::vector<bool>, int>::iterator it = seen.begin(); it != seen.end();)
    {
        if (it->second < limit)
        {
            nbRemoved++;
            it = seen.erase(it);
        }
        else
            ++it;
    }

    return nbRemoved;
}


/* Recursive function which tries to put nbPiecesToPut copies of the polyomino. This way we
 * can discard a frontier because, for instance, there is no way to put the next three pieces
 * to it. */
bool Board::bfs_test_next_pieces(int nbLin, int pos0, std::vector<bool> &newFrontier, int nbPiecesToPut, std::vector<std::vector<bool>> &testingTab)
{
    if (nbPiecesToPut == 0)
        return true;
    std::vector<bool> &newNew = testingTab[nbPiecesToPut];
    newNew = newFrontier;

    for (const Polyomino &polySnd : shapes_)
    {
        if (bfs_put_shape(newNew, nbLin, pos0, polySnd))
        {

            int nbFilled = pos0;
            while (newNew[nbFilled])
                nbFilled++;
            if (bfs_test_next_pieces(nbLin, nbFilled, newNew, nbPiecesToPut-1, testingTab))
                return true;
            else
            {
                for (const s_coordinate &pos : polySnd.cells_)
                    newNew[pos0+pos.y+pos.x*nbLin] = false;
            }

        }
    }
    return false;
}



int Board::bfs_tile(int nbLin, int nbColMin, int nbColMax, bool isBandTest, int* bestOrderSoFar, int* linBestOrder, std::queue<t_pairFrontier> **queueParam, std::unordered_map<std::vector<bool>, int> *seenFrontiersParam, int *nbProcLeft, boost::mutex *mutexThread)
{
    // Vector to be used by test_next_pieces.
    std::vector<std::vector<bool>> testingTab(maxRecLvlFrontierTest_+1);
    bool found = false;
    int nbCell = shapes_[0].nb_cells();
    int maxWidth = 0, limit = nbColMax+1;
    for (const Polyomino& poly : shapes_)
        for (const s_coordinate& pos : poly.cells_)
            maxWidth = std::max(maxWidth, pos.x+1);

    std::unordered_map<std::vector<bool>, int> seenFrontiers;
    if (seenFrontiersParam)
        seenFrontiers = *seenFrontiersParam;
    int nbMaxColToSee = nbColMax/2+(nbColMax%2)+maxWidth/2+(maxWidth%2);
    std::queue<t_pairFrontier> *frontiersTodo =
        (queueParam ? *queueParam : new std::queue<t_pairFrontier>[nbMaxColToSee+1]);
    std::vector<bool> fakeVect;

    long long lastSeenNbCol = 0;
    int nbLoop = 0;
    int idCurQueue = 0;
    std::queue<t_pairFrontier> *curTodo = &frontiersTodo[0];
    curTodo->push((t_pairFrontier){fakeVect, 0});

    int nbColFoundOk = nbColMax+2;
    while (true)
    {
        while (curTodo->empty() && idCurQueue < nbMaxColToSee)
        {
            idCurQueue++;
            curTodo = &frontiersTodo[idCurQueue];
        }

        if (curTodo->empty())
            break;

        nbLoop++;
        const std::vector<bool> &curFrontier = curTodo->front().first;
        int nbCompleteCol = curTodo->front().second;
        curTodo->pop();

        if (bestOrderSoFar && *bestOrderSoFar != -1) // We managed to tile a rectangle by another thread, maybe any rectangle we would tile here would lead to a greater number of copies.
        {
            int area = *bestOrderSoFar * nbCell;
            if (area/nbLin < limit)
                std::cerr << "updated limit from " << limit << " to " << area/nbLin << " (bestOrder = " << *bestOrderSoFar << ")" << std::endl;
            limit = std::min(limit, area/nbLin);

            if ((nbColMin*nbLin)/nbCell >= *bestOrderSoFar)
                break; // We cannot get a smaller order
        }
        /* TODO This condition is to be thought again. It may be invalid and we should
         * go until the end of the band. However, it seems to work in practice. */
        if (2*nbCompleteCol + (int)curFrontier.size()/nbLin-maxWidth/2-(maxWidth%2) >= limit)
            continue;
        CHECK(nbCompleteCol <= nbMaxColToSee);

        /* TODO Deleting some frontiers, the one with too few filled columns to be matched
         * given the current number of filled columns of frontiers. Maybe is not conservative
         * enough and should be dropped. */
        if (false && nbCompleteCol - lastSeenNbCol > maxWidth/2 && !isBandTest)
        {

            long long nbDeleted = cleanMemory(seenFrontiers, nbCompleteCol-maxWidth/*+maxWidth%2*/);
            lastSeenNbCol = nbCompleteCol;
            //std::cerr << "deleted " << nbDeleted << " elements => " << (100*nbDeleted)/((double)seenFrontiers.size()+nbDeleted) << "%\n";
        }

        int nextCellToFill = 0;
        while (nextCellToFill < curFrontier.size() && curFrontier[nextCellToFill])
            nextCellToFill++;

        std::vector<bool> newFrontier(curFrontier);
        bool reload = false;
        for (const Polyomino& poly : shapes_)
        {
            if (reload)
                newFrontier = curFrontier;
            reload = false;
            if (bfs_put_shape(newFrontier, nbLin, nextCellToFill, poly, isBandTest))
            {
                reload = true;
                int nbFilled = nextCellToFill;
                int sizeFrontier = newFrontier.size();
                while (nbFilled < sizeFrontier && newFrontier[nbFilled])
                    nbFilled++;
                if (nbFilled == sizeFrontier)
                {
                    if (!queueParam)
                        delete[] frontiersTodo;

                    int nbCurCol = nbCompleteCol+nbFilled/nbLin;
                    if (mutexThread)
                    {
                        mutexThread->lock();
                        *nbProcLeft = *nbProcLeft + 1;
                        if (*bestOrderSoFar == -1 || *bestOrderSoFar > (nbCurCol*nbLin)/nbCell)
                        {
                            *bestOrderSoFar = (nbCurCol*nbLin)/nbCell;
                            *linBestOrder = nbLin;
                        }
                        std::cout << "We found " << *bestOrderSoFar << " lol" << std::endl;
                        mutexThread->unlock();
                    }
                    return  nbCurCol;
                }

                int nbToRemove = nbFilled - (nbFilled%nbLin);
                if (nbFilled >= nbLin)
                {
                    int nbCopy = newFrontier.size()-nbToRemove;
                    for (int i = 0; i < nbCopy; i++)
                        newFrontier[i] = newFrontier[i+nbToRemove];
                    newFrontier.resize(nbCopy);
                }
                //TODO If the new frontier is too large. Maybe not conservative enough.
                if (2*(nbCompleteCol+nbFilled/nbLin) + (int)curFrontier.size()/nbLin-maxWidth/2-(maxWidth%2) >= limit)
                    continue;
                CHECK(nbCompleteCol+nbFilled/nbLin <= nbMaxColToSee);

                /* We try to add a few pieces. If this fails, no need to continue with this
                 * new frontier, which will not lead to a valid tiling. */
                if (!isBandTest && !bfs_test_next_pieces(nbLin, nbFilled-nbToRemove, newFrontier, maxRecLvlFrontierTest_, testingTab))
                    continue;
                // The same goes if we introduced a hole.
                if (!isBandTest && bfs_has_hole(newFrontier, nbLin, nbFilled-nbToRemove))
                    continue;

                std::pair<std::unordered_map<std::vector<bool>, int>::iterator, bool> itSeen = seenFrontiers.insert({newFrontier, nbCompleteCol+nbFilled/nbLin});
                if (!itSeen.second) // The frontier was already present.
                    continue;

                std::vector<bool> revFrontier, matchingFrontier, revMatchingFrontier;

                bfs_compute_reverse_and_matching_frontiers(newFrontier, nbLin, revFrontier, matchingFrontier, revMatchingFrontier);

                std::unordered_map<std::vector<bool>, int>::iterator itRev = seenFrontiers.find(revFrontier);
                // We had already seen the symmatrical of the frontier, which is not itsef.
                if (itRev != seenFrontiers.end() && revFrontier != newFrontier)
                    continue;

                /* We insert our new frontier in the right hashtable according to its number
                 * of partially filled columns. */
                frontiersTodo[nbCompleteCol+nbFilled/nbLin].push((t_pairFrontier){(itSeen.first)->first, nbCompleteCol+nbFilled/nbLin});

                std::unordered_map<std::vector<bool>, int>::iterator itMatch = seenFrontiers.find(matchingFrontier);
                std::unordered_map<std::vector<bool>, int>::iterator itRevMatch = seenFrontiers.find(revMatchingFrontier);

                // We will look if a complement frontier matches our own.
                int mini = 1<<30;
                if (itMatch != seenFrontiers.end())
                {
                    mini = itMatch->second + (int)newFrontier.size()/nbLin+nbCompleteCol+nbFilled/nbLin;
                    if (itRevMatch != seenFrontiers.end())
                        mini += std::min(0, itRevMatch->second-itMatch->second);
                    found = true;

                    if (mini < nbColFoundOk)
                        nbColFoundOk = mini;
                    limit = std::min(limit, mini);
                }
                else if (itRevMatch != seenFrontiers.end())
                {
                    mini = itRevMatch->second + (int)newFrontier.size()/nbLin+nbCompleteCol+nbFilled/nbLin;
                    found = true;

                    if (mini < nbColFoundOk)
                        nbColFoundOk = mini;
                    limit = std::min(limit, mini);
                }
                if (found)
                {
                    int orderMini = (mini == 1<<30 ? mini :(mini*nbLin)/nbCell);
                    if (orderMini < *bestOrderSoFar || *bestOrderSoFar == -1)
                    {
                        mutexThread->lock();
                        *linBestOrder = nbLin;
                        *bestOrderSoFar = orderMini;
                        mutexThread->unlock();
                    }
                }
            }

        }

    }

    if (!queueParam)
        delete[] frontiersTodo;


    if (mutexThread)
    {
        mutexThread->lock();
        *nbProcLeft = *nbProcLeft + 1;
        mutexThread->unlock();
        if (found)
        {
            std::cerr << (nbColFoundOk * nbLin)/nbCell << std::endl;
            std::cerr << "We found!!! " << *bestOrderSoFar << " with " << nbLin << " lines and limit = " << limit << " and nbColFound = " << nbColFoundOk <<  std::endl;
        }
    }
    if (found)
        return limit;
    return -1;
}


==> Source-polyominoes/board.cpp <==
#include <iostream>
#include <queue>
#include <cmath>
#include <boost/dynamic_bitset.hpp>
#include "board.hh"
#include "misc.hh"
#include <boost/functional/hash.hpp>
//#include "gurobi/linux64/include/gurobi_c++.h"


// Same hash value if many false at the end :(
// Uncomment if needed to compile (apparently depends on boost version).
/*
 namespace std {

    template <typename Block, typename Alloc> struct hash<boost::dynamic_bitset<Block, Alloc> > {
        inline size_t operator()(boost::dynamic_bitset<Block, Alloc> const& bs) const {
        return (size_t)boost::hash_value(bs.m_bits);
    }
    };
}
*/


bool Board::put_shape(const s_coordinate &pos, const Polyomino& shape, bool test, int recLvl, int idShape)
{
    bool isOk = true;
    if (test && idShape != -1 && forbiddenCells_[idShape][pos.y][pos.x] != -1)
        return false;

    /* Not that efficient :/
       int nbBlackRemoved, nbWhiteRemoved;
       int nbVertBlackRemoved, nbHorizWhiteRemoved;
       int nbHorizBlackRemoved, nbVertWhiteRemoved;
       nbWhiteRemoved = shape.nbChessFirstCellColour_;
       nbBlackRemoved = shape.nb_cells()-nbWhiteRemoved;
       nbVertWhiteRemoved = shape.nbVertFirstCellColour_;
       nbVertBlackRemoved = shape.nb_cells()-nbVertWhiteRemoved;
       nbHorizWhiteRemoved = shape.nbHorizFirstCellColour_;
       nbHorizBlackRemoved = shape.nb_cells()-nbHorizWhiteRemoved;
       if ((pos.x+pos.y)%2)
       std::swap(nbWhiteRemoved, nbBlackRemoved);
       if (pos.x%2)
       std::swap(nbVertWhiteRemoved, nbVertBlackRemoved);
       if (pos.y%2)
       std::swap(nbHorizWhiteRemoved, nbHorizBlackRemoved);

       if (nbWhiteRemoved > nbWhiteCell_ || nbBlackRemoved > nbBlackCell_ || nbVertWhiteRemoved > nbWhiteVert_ || nbVertBlackRemoved > nbBlackVert_ || nbHorizWhiteRemoved > nbWhiteHoriz_ || nbHorizBlackRemoved > nbBlackHoriz_)
       {
       check(test);
       return false;
       }
       */

    // We mark the cells of the board as filled.
    for (const s_coordinate &delta : shape.cells_)
    {
        s_coordinate curPos = pos+delta;
        if (!is_in_grid(curPos) || grid_[curPos.y][curPos.x] != -1)
        {
            CHECK(test);
            return false;
        }
        if (!test) // The cells are now covered.
            grid_[curPos.y][curPos.x] = recLvl;
    }

    if (!test)
    {
        if (idShape != -1)
        {
            for (const std::pair<int, std::vector<s_coordinate>> &forb : forbiddenPairShifts_[idShape])
            {
                int idForbidden = forb.first;
                for (const s_coordinate &shift : forb.second)
                {
                    s_coordinate curPos = pos+shift;
                    if (is_in_grid(curPos) && grid_[curPos.y][curPos.x] == -1)
                    {
                        if (forbiddenCells_[idForbidden][curPos.y][curPos.x] == -1)
                            forbiddenCells_[idForbidden][curPos.y][curPos.x] = recLvl;
                    }
                }
            }
        }

        nbCovered_ += shape.nb_cells();
        /*
           nbBlackCell_ -= nbBlackRemoved;
           nbWhiteCell_ -= nbWhiteRemoved;
           nbBlackVert_ -= nbVertBlackRemoved;
           nbWhiteVert_ -= nbVertWhiteRemoved;
           nbBlackHoriz_ -= nbHorizBlackRemoved;
           nbWhiteHoriz_ -= nbHorizWhiteRemoved;
           */
    }

    return isOk;
}


void Board::remove_shape(const s_coordinate &pos, const Polyomino& shape, int idShape, int recLvl)
{
    bool isOk = true;

    for (const s_coordinate &delta : shape.cells_)
    {
        s_coordinate curPos = pos+delta;
        CHECK(is_in_grid(curPos) && grid_[curPos.y][curPos.x] != -1);
        grid_[curPos.y][curPos.x] = -1;
    }
    nbCovered_ -= shape.nb_cells();

    if (idShape != -1)
    {
        for (const std::pair<int, std::vector<s_coordinate>> &forb : forbiddenPairShifts_[idShape])
        {
            int idForbidden = forb.first;
            for (const s_coordinate &shift : forb.second)
            {
                s_coordinate curPos = pos+shift;
                // Some cell was forbidden, but is no longer due to the backtracking.
                if (is_in_grid(curPos) && grid_[curPos.y][curPos.x] == -1)
                    if (forbiddenCells_[idForbidden][curPos.y][curPos.x] == recLvl)
                        forbiddenCells_[idForbidden][curPos.y][curPos.x] = -1;
            }
        }
    }


    /*
       int nbBlackRemoved, nbWhiteRemoved;
       int nbVertBlackRemoved, nbHorizWhiteRemoved;
       int nbHorizBlackRemoved, nbVertWhiteRemoved;
       nbWhiteRemoved = shape.nbChessFirstCellColour_;
       nbBlackRemoved = shape.nb_cells()-nbWhiteRemoved;
       nbVertWhiteRemoved = shape.nbVertFirstCellColour_;
       nbVertBlackRemoved = shape.nb_cells()-nbVertWhiteRemoved;
       nbHorizWhiteRemoved = shape.nbHorizFirstCellColour_;
       nbHorizBlackRemoved = shape.nb_cells()-nbHorizWhiteRemoved;
       if ((pos.x+pos.y)%2)
       std::swap(nbWhiteRemoved, nbBlackRemoved);
       if (pos.x%2)
       std::swap(nbVertWhiteRemoved, nbVertBlackRemoved);
       if (pos.y%2)
       std::swap(nbHorizWhiteRemoved, nbHorizBlackRemoved);

       nbBlackCell_ += nbBlackRemoved;
       nbWhiteCell_ += nbWhiteRemoved;
       nbBlackVert_ += nbVertBlackRemoved;
       nbWhiteVert_ += nbVertWhiteRemoved;
       nbBlackHoriz_ += nbHorizBlackRemoved;
       nbWhiteHoriz_ += nbHorizWhiteRemoved;
       */
}

bool Board::tile_corner_test(int lvl, int lvlMax)
{
    if (lvl == lvlMax)
    {
        if (lvl == 1) // Was used for corner-compatibility before, with lvlMax=1.
        {
            int nbCellToExploreLin = std::min(lvl*shapes_[0].nb_cells(), nbLin_);
            int nbCellToExploreCol = std::min(lvl*shapes_[0].nb_cells(), nbCol_);
            for (int y = 1; y < nbCellToExploreCol; y++)
                if (grid_[y][0] != -1 && grid_[y-1][0] == -1)
                    return false;

            for (int x = 1; x < nbCellToExploreCol; x++)
                if (grid_[0][x] != -1 && grid_[0][x-1] == -1)
                    return false;
        }
        return true;
    }
    int nbCell = shapes_[0].nb_cells();
    s_coordinate freeCell(-1,-1);

    // We look for the cell not yet covered with smallest lin+col (i.e. closest diagonal).
    for (int sum = 0;sum < nbLin_+nbCol_-1 ; sum++)
    {
        bool found = false;
        int linMin = 0, linMax = std::min(sum, nbLin_-1);
        if (sum > nbCol_-1)
            linMin = sum-nbCol_+1;
        for (int lin = linMin; lin <= linMax; lin++)
        {
            int col = sum-lin;
            if (grid_[lin][col] == -1)
            {
                found = true;
                freeCell.x = col;
                freeCell.y = lin;
                break;
            }
        }
        if (found)
            break;
    }

    /* We try to tile it. However, since we know we tiled all other cells from the previous
     * diagonals and the upper cells of this diagonal, we know that not all pieces match.
     * We precomputed shapesDiagonalFilling_ for this purpose. */
    for (const Polyomino &shape : shapesDiagonalFilling_)
    {
        // We first test...
        if (put_shape(freeCell, shape, true, lvl))
        {
            // then actually put the shape
            put_shape(freeCell, shape, false, lvl);
            if (nbCovered_ == nbLin_*nbCol_)
            {
                remove_shape(freeCell, shape);
                return true;
            }
            if (tile_corner_test(lvl+1, lvlMax))
            {
                remove_shape(freeCell, shape);
                return true;
            }
            else
                remove_shape(freeCell, shape);
        }
    }

    return false;
}


bool Board::tile(int lvl, bool testOnlyFirstCol, std::unordered_map<std::vector<bool>, int> *seenFrontiers)
{
    if (seenFrontiers && check_and_add_frontier(lastTiledCell_, seenFrontiers))
    {
        return false;
    }
    s_coordinate backupLastTiled = lastTiledCell_;
    static int nbCall = 0;
    nbCall++;
    int nbCell = shapes_[0].nb_cells();
    s_coordinate freeCell(-1,-1);
    bool found = false;

    // We begin from a place near the last copy we put, instead of looking from (0,0).
    int iLin = lastTiledCell_.y, iCol = lastTiledCell_.x;
    for (; iCol < nbCol_; iCol++)
    {
        for (; iLin < nbLin_; iLin++)
        {
            if (grid_[iLin][iCol] == -1)
            {
                found = true;
                freeCell.x = iCol;
                freeCell.y = iLin;
                break;
            }
        }
            iLin = 0;
            if (found)
                break;
    }
    CHECK(found);

    /* In case we used the function to test if one dimension could be discarded as not
     * possible to tile one column/line. */
    if (testOnlyFirstCol && freeCell.x > 0)
        return true;

    static int nbBranching = 0;
    int idShape = 0;
    lastTiledCell_ = freeCell;
    for (const Polyomino &shape : shapes_)
{
        if (put_shape(freeCell, shape, true, lvl, idShape))
        {
            nbBranching++;
            put_shape(freeCell, shape, false, lvl, idShape);

            // We covered the last cells with this tile.
            if (nbCovered_ == nbLin_*nbCol_)
            {
                remove_shape(freeCell, shape, idShape, lvl);
                lastTiledCell_ = backupLastTiled;
                return true;
            }

            // The recursive call said we managed to tile the rectangle.
            if (tile(lvl+1, testOnlyFirstCol, seenFrontiers))
            {
                remove_shape(freeCell, shape, idShape, lvl);
                lastTiledCell_ = backupLastTiled;
                return true;
            }

            // We will try to tile the cell with another copy, in the next loop iteration.
            else
                remove_shape(freeCell, shape, idShape, lvl);
        }
        idShape++;
    }
    lastTiledCell_ = backupLastTiled;

    return false;
}


void Board::print(int lvl) const
{
    std::cout << "Printing at lvl " << lvl << '\n';
    int upper = 1<<25, lower = -1, leftMost = 1<<25, rightMost = -1;
    std::cout << nbWhiteCell_ << " white cells" << " and " << nbBlackCell_ << " black cells.\n";
    std::cout << nbWhiteVert_ << " white vert cells and " << nbBlackVert_ << " black vert cells.\n";
    std::cout << nbWhiteHoriz_ << " white horiz vert cells and " << nbBlackHoriz_ << " black horiz cells" << std::endl;
    for (int i = 0; i < nbLin_; i++)
    {
        for (int j = 0; j < nbCol_; j++)
        {
            if (grid_[i][j] != -1)
            {
                upper = std::min(upper, i);
                lower = std::max(lower, i+1);
                leftMost = std::min(leftMost, j);
                rightMost = std::max(rightMost, j+1);
            }
        }
    }
    if (upper == -1 && rightMost == -1)
    {
        std::cout << "EMPTY BOARD\n";
        return;
    }
    for (int i = upper; i < lower; i++)
    {
        for (int k = 0; k < lvl; k++)
            std::cout << " ";
        for (int j = leftMost; j < rightMost; j++)
        {
            if (grid_[i][j] != -1)
                std::cout << (char)('A'+grid_[i][j]);
            else
                std::cout << ' ';
        }
        std::cout << '\n';
    }
    std::cout << '\n';
}


/* Instead of having a string of only 1s and 0s, we encode the alternating numbers of 1s and
 * 0s by writing their lengths. For instance, 1110011110 will become [3, -2, 4, -1]: the
 * respective lengths of 1s, then 0s, then 1s, then 0s, the lengths of the 0s being noted
 * as a negativ integer. */
std::vector<int> compressFrontier(const std::string &s)
{
    std::vector<int> res;
    int size = s.size();
    int i = 0;
    while (i < size)
    {
        int curCpt = 1;
        while (i+1 < size && s[i] == s[i+1])
        {
            curCpt++;
            i++;
        }
        if (s[i] == '0')
            res.push_back(-curCpt);
        else
            res.push_back(curCpt);
        i++;
    }

    return res;
}


// Decode a compressed frontier so that it can be used.
std::string uncompressFrontier(const std::vector<int> &v)
{
    std::string res;
    for (int x : v)
    {
        if (x > 0)
        {
            while (x != 0)
            {
                res.push_back('1');
                x--;
            }
        }
        else
        {
            while (x != 0)
            {
                res.push_back('0');
                x++;
            }
        }
    }

    return res;
}


bool Board::canPolyominoTileBorderVectBool(int h)
{
    std::queue<boost::dynamic_bitset<> const*> newFrontiers;
    std::set<boost::dynamic_bitset<>> seenFrontiers[2*shapes_[0].nb_cells()];
    boost::dynamic_bitset<> newCol(h, false);
    newFrontiers.push(&newCol);

    while (!newFrontiers.empty())
    {
        const boost::dynamic_bitset<> &curState = *newFrontiers.front();
        newFrontiers.pop();

        int firstEmpty = 0;
        while (curState[firstEmpty])
            firstEmpty++;
        s_coordinate initialPos = iToCoord(firstEmpty, h);

        for (const Polyomino &poly : shapesAllPos_)
        {
            // We can go over, but not in all directions. We allow only exceeding the sizes.
            if (initialPos.x+poly.minX_ < 0 || initialPos.y+poly.minY_ < 0)
                continue;
            boost::dynamic_bitset<> newState(curState);
            int nbCol = newState.size()/h;
            bool isOk = true;
            for (int i = 0; i < poly.nb_cells(); i++)
            {
                s_coordinate pos = initialPos+poly.cells_[i];
                if (pos.y >= h)
                    continue;
                else
                {
                    int strPos = coordToI(pos, h);
                    if (strPos < newState.size() && newState[strPos])
                    {
                        isOk = false;
                        break;
                    }
                    else
                    {
                        if (strPos >= newState.size())
                        {
                            int newResize = strPos+1;
                            while (newResize%h)
                                newResize++;

                            newState.resize(newResize, false);
                        }
                        newState[strPos] = true;
                    }
                }
            }
            if (isOk)
            {
                int sizeOneBlock = 0;
                int sizeAfterAdd = newState.size();
                while (sizeOneBlock < sizeAfterAdd && newState[sizeOneBlock])
                    sizeOneBlock++;
                if (sizeOneBlock == sizeAfterAdd)
                    return true;
                sizeOneBlock = sizeOneBlock - (sizeOneBlock%h);
                if (sizeOneBlock)
                {
                  newState >>= sizeOneBlock;
                  newState.resize(sizeAfterAdd-sizeOneBlock);
                }
                auto isInserted = seenFrontiers[newState.size()/h].insert(newState);
                if (isInserted.second)
                    newFrontiers.push(&(*isInserted.first));
            }
        }
    }

    return false;
}



// The same as before, but with strings.
bool Board::canPolyominoTileBorder(int h)
{

    std::queue<std::string const*> newFrontiers;
    std::/*unordered_*/set<std::string> seenFrontiers;
    std::string newCol(h, '0');
    newFrontiers.push(&newCol);

    while (!newFrontiers.empty())
    {
        const std::string &curState = *newFrontiers.front();
        newFrontiers.pop();

        int firstEmpty = 0;
        while (curState[firstEmpty] != '0')
            firstEmpty++;
        s_coordinate initialPos = iToCoord(firstEmpty, h);

        std::string newState;
        for (const Polyomino &poly : shapesAllPos_)
        {
            if (initialPos.x+poly.minX_ < 0 || initialPos.y + poly.minY_ < 0)
                continue;

            newState = curState;
            int nbCol = newState.size()/h;
            bool isOk = true;
            for (int i = 0; i < poly.nb_cells(); i++)
            {
                s_coordinate pos = initialPos+poly.cells_[i];
                if (pos.y >= h)
                    continue;
                else
                {
                    int strPos = coordToI(pos, h);
                    if (strPos < newState.size() && newState[strPos] == '1')
                    {
                        isOk = false;
                        break;
                    }
                    else
                    {
                        while (strPos >= newState.size())
                            newState.append(newCol);
                        newState[strPos] = '1';
                    }
                }
            }
            if (isOk)
            {
                int sizeOneBlock = 0;
                int sizeAfterAdd = newState.size();
                while (sizeOneBlock < sizeAfterAdd && newState[sizeOneBlock] == '1')
                    sizeOneBlock++;
                if (sizeOneBlock == sizeAfterAdd)
                    return true;
                sizeOneBlock = sizeOneBlock - (sizeOneBlock%h);
                if (sizeOneBlock)
                    newState = newState.substr(sizeOneBlock);
                auto isInserted = seenFrontiers.insert(newState);
                if (isInserted.second)
                    newFrontiers.push(&(*isInserted.first));
            }
        }
    }

    return false;
}


// Was tested but was very slow, slower than the DFS.
int Board::gurobi_tile(void)
{
    return -1;
    /*
    bool sol_found = false;
    //    std::cout << "fuck\n";
    try
    {
        GRBEnv env = GRBEnv();
        GRBModel model = GRBModel(env);

        std::vector<std::vector<std::vector<GRBVar>>> vars(shapes_.size(), std::vector<std::vector<GRBVar>>(nbLin_, std::vector<GRBVar>(nbCol_)));
        std::vector<std::vector<GRBLinExpr>> exprs(nbLin_, std::vector<GRBLinExpr>(nbCol_));

        for (int iShape = 0; iShape < shapes_.size(); iShape++)
        {
            const Polyomino &poly = shapes_[iShape];
            for (int lin = 0; lin < nbLin_; lin++)
            {
                for (int col = 0; col < nbCol_; col++)
                {

                    //   bool isOk = true;
                      // for (s_coordinate coord : poly.cells_)
                       //{
                      // s_coordinate newCoord = coord + {col,lin};
                       //if (!is_pos_valid(newCoord))
                       //isOk = false;
                       //}
                    if (put_shape({col, lin}, poly, true, 0))
                    {
                        std::string s;
                        s.push_back('a'+iShape);
                        s = s+"_"+std::to_string(lin)+"_"+std::to_string(col);
                    }
                }
            }
        }


        for (int iShape = 0; iShape < shapes_.size(); iShape++)
        {
            const Polyomino &poly = shapes_[iShape];
            for (int lin = 0; lin < nbLin_; lin++)
            {
                for (int col = 0; col < nbCol_; col++)
                {
                    if (put_shape({col, lin}, poly, true, 0))
                    {
                        for (s_coordinate coord : poly.cells_)
                        {
                            s_coordinate newCoord = coord + (s_coordinate){col,lin};
                            exprs[newCoord.y][newCoord.x] += vars[iShape][lin][col];
                        }
                    }
                }
            }
        }


        for (int lin = 0; lin < nbLin_; lin++)
        {
            for (int col = 0; col < nbCol_; col++)
            {
                std::string s = "C_" + std::to_string(lin) + "_" + std::to_string(col);
                model.addConstr(exprs[lin][col] == 1.0, s);
            }
        }
        model.getEnv().set(GRB_IntParam_OutputFlag, 0);
        model.optimize();
        model.write("test1MIPOptimised.lp");


        if (model.get(GRB_IntAttr_Status) == 2)
        {*/
            /*
               int lvl = 0;
               for (int iShape = 0; iShape < shapes_.size(); iShape++)
               {
               for (int lin = 0; lin < nbLin_; lin++)
               {
               for (int col = 0; col < nbCol_; col++)
               {
               if (put_shape({col, lin}, shapes_[iShape], true, lvl) && vars[iShape][lin][col].get(GRB_DoubleAttr_X) > 0.5)
               put_shape({col, lin}, shapes_[iShape], false, lvl++);
               }
               }
               std::cout << std::endl;
               }*/
            /*print(lvl);
              std::cout << "hehe\n";
            //exit(0);
            return 0;*/
           /* return 2;
        }

        else if (model.get(GRB_IntAttr_Status) != 3)
        {
            std::cout << "Wrong return code: " << model.get(GRB_IntAttr_Status) <<  std::endl;}
        return model.get(GRB_IntAttr_Status);
    } catch(GRBException e) {
        std::cout << "Error code = " << e.getErrorCode() << std::endl;
        std::cout << e.getMessage() << std::endl;
    } catch (...) {
        std::cout << "Error during optimization" << std::endl;
    }
    std::cout << "lele\n";
    return -1;*/
}


bool is_rectangle_dismissible(int nbLin_, int nbCol_, int order, const std::vector<std::vector<int>> &equations, int sizeXProj, int sizeYProj)
{
    int nbCellProj = sizeXProj*sizeYProj;
    std::vector<int> nbTypeCells(sizeXProj*sizeYProj);
    /* Each cell of the sizeXProj x sizeYProj rectangle will be given a different value.
     * We count how many cells of each type we have. For instance, in a chessboard, we look
     * at 2 x 1 rectangles, so there are two types of cells. */
    for (int x = 0; x < sizeXProj; x++)
    {
        for (int y = 0; y < sizeYProj; y++)
        {
            int nbCurType = (nbCol_/sizeXProj+(nbCol_%sizeXProj > x ? 1:0))*(nbLin_/sizeYProj + (nbLin_%sizeYProj > y ? 1:0));
            nbTypeCells[x+sizeXProj*y] = nbCurType;
        }
    }

    for (const std::vector<int> &eq : equations)
    {
        int weightedSum = 0;
        // We count the weighted sum of the rectangle.
        for (int i = 0; i < nbCellProj; i++)
            weightedSum += nbTypeCells[i]*eq[i];

         /* eq[nbCellProj] contains the weighted sum from the polyomino, and eq[nbCellProj+1]
         * contains the modulo we used. */
        if ((weightedSum -eq[nbCellProj]*order)%eq[nbCellProj+1])
            return true;// The sums are different: no tiling will have the right sum.
    }

    return false;

    /*
    // We tried to solve the equations with a LP solver instead. Did not work better.

       for (const Polyomino &poly : shapes_)
       {
       for (int addCoordA = 0; addCoordA < 4; addCoordA++)
       {
       std::vector<int> curEq(4,0);
       int coordA = (poly.cells_[0].x+poly.cells_[0].y+4+addCoordA)%4;
       for (s_coordinate pos : poly.cells_)
       {
       int idVar = (pos.x+pos.y-coordA+8)%4;
       curEq[idVar]++;
       }
       equations.insert(curEq);
       }
       }

       std::vector<int> primes = {2,3,5,7,11,13,17,19,23,29,31,37};

       for (int prime : primes)
       {
       GRBEnv env = GRBEnv();
       GRBModel model = GRBModel(env);
       GRBVar varMod = model.addVar(0, prime-1, 0, GRB_INTEGER, "r");

       GRBVar vars[4];
       for (int i = 0; i < 4; i++)
       {
       std::string s;
       s.push_back('a'+i);
       vars[i] = model.addVar(0, GRB_INFINITY, 0, GRB_INTEGER, s);
       }

       int iEq = 0;
       for (const std::vector<int> &eq : equations)
       {
       std::string s = "k_"+std::to_string(iEq++);
       GRBVar var_k = model.addVar(0, GRB_INFINITY, 0, GRB_INTEGER, s);
       GRBLinExpr expr;
       for (int i = 0; i < 4; i++)
       expr += eq[i]*vars[i];
       expr -= prime*var_k;
       expr -= varMod;
       model.addConstr(expr == 0);
       }
       model.getEnv().set(GRB_IntParam_OutputFlag, 0);
       model.setObjective(-varMod);
       model.optimize();

       if (model.get(GRB_IntAttr_Status) == 2)
       {
    //        model.write("equations.lp");

    int values[4];
    int valuedSumGrid = 0;
    for (int i = 0; i < 4; i++)
    {
    values[i] = vars[i].get(GRB_DoubleAttr_X);
    valuedSumGrid = (valuedSumGrid+values[i]*nbTypeCells[i])%prime;
    }

    if ((int)round(varMod.get(GRB_DoubleAttr_X))*((nbLin_*nbCol_)/shapes_[0].cells_.size())% prime != valuedSumGrid)
    {
    for (int i = 0; i < 4; i++)
    std::cout << "var " << (char) ('a'+i) << " = " << values[i] << '\n';
    std::cout << "And valuedSumGrid = " << valuedSumGrid << '\n';
    std::cout << varMod.get(GRB_DoubleAttr_X) << " is the common reminder when prime = " << prime << "\n";
    return true;
    }

}

}


return false;*/
}


// Used to compute the forbidden shifts for pairs.
bool Board::tile_cells(int lvl, std::vector<s_coordinate> &cellsToTile, int id, bool firstRow, std::map<s_coordinate, int> &nextFrontier)
{
    // The cells of which we test the tilability.
    s_coordinate deltas[4] = {{-1, 0}, {1, 0}, {0, -1}, {0, 1}};
    //s_coordinate deltas[8] = {{0, 1}, {1, 0}, {1, -1}, {1, 1}, {0,2}, {2, 0}, {1,-2}, {2, 2}};
    int nbCell = cellsToTile.size();
    while (id < nbCell && grid_[cellsToTile[id].y][cellsToTile[id].x] != -1)
        id++;
    if (id == nbCell)
    {
        if (!firstRow)
            return true;
        else
        {
            std::vector<s_coordinate> nextToTile;
            nextToTile.reserve(nextFrontier.size());

            for (const std::pair<s_coordinate, int> &pos : nextFrontier)
                if (grid_[pos.first.y][pos.first.x] == -1 && pos.second != 0)
                    nextToTile.push_back(pos.first);
            bool ans = tile_cells(lvl+1, nextToTile, id, false, nextFrontier);
            static int nbNewGot = 0;
            return ans;
        }
    }

    int maxiNeighbNb = -1;
    int idMaxi = -1;
    for (int i = id; i < nbCell; i++)
    {
        s_coordinate pos = cellsToTile[i];
        int curNbNeighb = get_number_taken_cells(pos, true);
        if (curNbNeighb > maxiNeighbNb && grid_[pos.y][pos.x] == -1)
        {
            idMaxi = i;
            maxiNeighbNb = curNbNeighb;
        }
    }

    std::swap(cellsToTile[id], cellsToTile[idMaxi]);
    for (const Polyomino &shape : shapesAllPos_)
    {
        if (put_shape(cellsToTile[id], shape, true, lvl))
        {
            put_shape(cellsToTile[id], shape, false, lvl);
            if (firstRow)
            {
                for (const s_coordinate pos1 : shape.cells_)
                {
                    for (const s_coordinate delta : deltas)
                    {
                        s_coordinate curPos = pos1+cellsToTile[id]+delta;
                        if (grid_[curPos.y][curPos.x] == -1)
                            nextFrontier[curPos]++;
                    }
                }
            }
            if (tile_cells(lvl+1, cellsToTile, id+1, firstRow, nextFrontier))
            {
                remove_shape(cellsToTile[id], shape);
                if (firstRow)
                {
                    for (const s_coordinate pos1 : shape.cells_)
                    {
                        for (const s_coordinate delta : deltas)
                        {
                            s_coordinate curPos = pos1+cellsToTile[id]+delta;
                            if (grid_[curPos.y][curPos.x] == -1)
                                nextFrontier[curPos]--;
                        }
                    }
                }
                return true;
            }
            if (firstRow)
            {
                for (const s_coordinate pos1 : shape.cells_)
                {
                    for (const s_coordinate delta : deltas)
                    {
                        s_coordinate curPos = pos1+cellsToTile[id]+delta;
                        if (grid_[curPos.y][curPos.x] == -1)
                            nextFrontier[curPos]--;
                    }
                }
            }

            remove_shape(cellsToTile[id], shape);
        }
    }

    return false;
}


std::vector<s_coordinate> Board::get_forbidden_shifts_for_pair(const Polyomino& poly, const Polyomino& polyBis, bool nextFrontier)
{
    s_coordinate center(nbCol_/2, nbLin_/2);
    put_shape(center, poly, false, 0);
    std::vector<s_coordinate> adjCells;
    // The vectors between two copies we test.
    //s_coordinate deltas[4] = {{-1, 0}, {1, 0}, {0, -1}, {0, 1}};
    s_coordinate deltas[8] = {{-1, 0}, {1, 0}, {0, -1}, {0, 1},{1, 1}, {1, -1}, {-1, 1}, {-1, -1}};
    for (s_coordinate pos : poly.cells_)
    {
        for (s_coordinate add : deltas)
        {
            s_coordinate newPos = pos+center+add;
            if (grid_[newPos.y][newPos.x] == -1)
                adjCells.push_back(newPos);
        }
    }

    std::set<s_coordinate> seenShifts;
    std::vector<s_coordinate> forbiddenList;
    for (s_coordinate cell : adjCells)
    {
        for (s_coordinate polyBisCell : polyBis.cells_)
        {
            s_coordinate shift = cell-polyBisCell;
            s_coordinate refShift = shift+polyBis.cells_[0]-center;
            if (((refShift.x == 0 && refShift.y > 0) || refShift.x > 0) && seenShifts.find(refShift) == seenShifts.end())
            {
                seenShifts.insert(refShift);
                if (put_shape(polyBis.cells_[0]+shift, polyBis, true, 1))
                {
                    put_shape(polyBis.cells_[0]+shift, polyBis, false, 1);
                    std::set<s_coordinate> setAdjCellPair;
                    std::set<s_coordinate> setAdjFinal;
                    for (s_coordinate cell : adjCells)
                        if (grid_[cell.y][cell.x] == -1)
                            setAdjCellPair.insert(cell);
                    for (s_coordinate newCell : polyBis.cells_)
                    {
                        for (s_coordinate delta : deltas)
                        {
                            s_coordinate newNew = newCell+shift+delta;
                            if (grid_[newNew.y][newNew.x] == -1)
                                setAdjCellPair.insert(newCell+shift+delta);
                        }
                    }
                    std::vector<s_coordinate> adjCellPair(setAdjCellPair.size());
                    std::copy(setAdjCellPair.begin(), setAdjCellPair.end(), adjCellPair.begin());
                    std::map<s_coordinate, int> frontierMap;
                    if (!tile_cells(2, adjCellPair, 0, nextFrontier, frontierMap))
                        forbiddenList.push_back(refShift);
                    remove_shape(polyBis.cells_[0]+shift, polyBis);
                }
            }
        }
    }

    remove_shape(center, poly);

    return forbiddenList;
}


bool Board::check_and_add_frontier(s_coordinate filledCell, std::unordered_map<std::vector<bool>, int> *seenFrontiers) const
{
    int nbCompleteCols;
    bool found = false;
    for (nbCompleteCols = filledCell.x; nbCompleteCols < nbCol_; nbCompleteCols++)
    {
        for (int lin = 0; lin < nbLin_; lin++)
        {
            if (grid_[lin][nbCompleteCols] == -1)
            {
                found = true;
                nbCompleteCols--;
                break;
            }
        }
        if (found)
            break;
    }

    nbCompleteCols++;
    bool isColNonEmpty = true;
    int curCol = nbCompleteCols;
    while (isColNonEmpty && curCol < nbCol_)
    {
        isColNonEmpty = false;
        for (int lin = 0; lin < nbLin_; lin++)
        {
            if (grid_[lin][curCol] != -1)
            {
                isColNonEmpty = true;
                break;
            }
        }
        if (isColNonEmpty)
            curCol++;
    }
    if (curCol == nbCompleteCols)
        return false;
    int limitCol = curCol;

    std::vector<bool> frontier;
    frontier.reserve(nbLin_*(limitCol-nbCompleteCols));

    for (int col = nbCompleteCols; col < limitCol; col++)
    {
        for (int lin = 0; lin < nbLin_; lin++)
            frontier.push_back((grid_[lin][col] ==-1 ? 0:1));
    }

    int width = limitCol-nbCompleteCols;
    std::unordered_map<std::vector<bool>, int>::iterator it = seenFrontiers[width].find(frontier);
    if (it == seenFrontiers[width].end())
        seenFrontiers[width][frontier] = nbCompleteCols;
    else
    {
        if (it->second <= nbCompleteCols)
            return true;
        else
            it->second = nbCompleteCols;
    }
    return false;
}


==> Source-polyominoes/gzstream/gzstream.cpp <==
// ============================================================================
// gzstream, C++ iostream classes wrapping the zlib compression library.
// Copyright (C) 2001  Deepak Bandyopadhyay, Lutz Kettner
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
// ============================================================================
//
// File          : gzstream.C
// Revision      : $Revision: 1.8 $
// Revision_date : $Date: 2005/12/07 18:03:25 $
// Author(s)     : Deepak Bandyopadhyay, Lutz Kettner
//
// Standard streambuf implementation following Nicolai Josuttis,
// "The Standard C++ Library".
// ============================================================================

#include "gzstream.h"
#include <iostream>
#include <string.h>  // for memcpy

#ifdef GZSTREAM_NAMESPACE
namespace GZSTREAM_NAMESPACE {
#endif

// ----------------------------------------------------------------------------
// Internal classes to implement gzstream. See header file for user classes.
// ----------------------------------------------------------------------------

// --------------------------------------
// class gzstreambuf:
// --------------------------------------

gzstreambuf* gzstreambuf::open( const char* _name, int _open_mode) {
    if ( is_open())
        return 0;
    mode = _open_mode;
    // no append nor read/write mode
    if ((mode & std::ios::ate) || (mode & std::ios::app)
        || ((mode & std::ios::in) && (mode & std::ios::out)))
        return 0;
    char  fmode[10];
    char* fmodeptr = fmode;
    if ( mode & std::ios::in)
        *fmodeptr++ = 'r';
    else if ( mode & std::ios::out)
        *fmodeptr++ = 'w';
    *fmodeptr++ = 'b';
    *fmodeptr = '\0';
    file = gzopen( _name, fmode);
    if (file == 0)
        return 0;
    opened = 1;
    return this;
}

gzstreambuf * gzstreambuf::close() {
    if ( is_open()) {
        sync();
        opened = 0;
        if ( gzclose( file) == Z_OK)
            return this;
    }
    return 0;
}

int gzstreambuf::underflow() { // used for input buffer only
    if ( gptr() && ( gptr() < egptr()))
        return * reinterpret_cast<unsigned char *>( gptr());

    if ( ! (mode & std::ios::in) || ! opened)
        return EOF;
    // Josuttis' implementation of inbuf
    int n_putback = gptr() - eback();
    if ( n_putback > 4)
        n_putback = 4;
    memcpy( buffer + (4 - n_putback), gptr() - n_putback, n_putback);

    int num = gzread( file, buffer+4, bufferSize-4);
    if (num <= 0) // ERROR or EOF
        return EOF;

    // reset buffer pointers
    setg( buffer + (4 - n_putback),   // beginning of putback area
          buffer + 4,                 // read position
          buffer + 4 + num);          // end of buffer

    // return next character
    return * reinterpret_cast<unsigned char *>( gptr());
}

int gzstreambuf::flush_buffer() {
    // Separate the writing of the buffer from overflow() and
    // sync() operation.
    int w = pptr() - pbase();
    if ( gzwrite( file, pbase(), w) != w)
        return EOF;
    pbump( -w);
    return w;
}

int gzstreambuf::overflow( int c) { // used for output buffer only
    if ( ! ( mode & std::ios::out) || ! opened)
        return EOF;
    if (c != EOF) {
        *pptr() = c;
        pbump(1);
    }
    if ( flush_buffer() == EOF)
        return EOF;
    return c;
}

int gzstreambuf::sync() {
    // Changed to use flush_buffer() instead of overflow( EOF)
    // which caused improper behavior with std::endl and flush(),
    // bug reported by Vincent Ricard.
    if ( pptr() && pptr() > pbase()) {
        if ( flush_buffer() == EOF)
            return -1;
    }
    return 0;
}

// --------------------------------------
// class gzstreambase:
// --------------------------------------

gzstreambase::gzstreambase( const char* name, int mode) {
    init( &buf);
    open( name, mode);
}

gzstreambase::~gzstreambase() {
    buf.close();
}

void gzstreambase::open( const char* _name, int _open_mode) {
    if ( ! buf.open( _name, _open_mode))
        setstate(std::ios::badbit);
    // clear( rdstate() | std::ios::badbit);
}

void gzstreambase::close() {
    if ( buf.is_open())
        if ( ! buf.close())
           setstate(std::ios::badbit);
    // clear( rdstate() | std::ios::badbit);
}

#ifdef GZSTREAM_NAMESPACE
} // namespace GZSTREAM_NAMESPACE
#endif

// ============================================================================
// EOF //


==> Source-polyominoes/gzstream/gzstream.h <==
// ============================================================================
// gzstream, C++ iostream classes wrapping the zlib compression library.
// Copyright (C) 2001  Deepak Bandyopadhyay, Lutz Kettner
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
// ============================================================================
//
// File          : gzstream.h
// Revision      : $Revision: 1.5 $
// Revision_date : $Date: 2002/04/26 23:30:15 $
// Author(s)     : Deepak Bandyopadhyay, Lutz Kettner
// 
// Standard streambuf implementation following Nicolai Josuttis, "The 
// Standard C++ Library".
// ============================================================================

#ifndef GZSTREAM_H
#define GZSTREAM_H 1

// standard C++ with new header file names and std:: namespace
#include <iostream>
#include <fstream>
#include <zlib.h>

#ifdef GZSTREAM_NAMESPACE
namespace GZSTREAM_NAMESPACE {
#endif

// ----------------------------------------------------------------------------
// Internal classes to implement gzstream. See below for user classes.
// ----------------------------------------------------------------------------

class gzstreambuf : public std::streambuf {
private:
    static const int bufferSize = 47+256;    // size of data buff
    // totals 512 bytes under g++ for igzstream at the end.

    gzFile           file;               // file handle for compressed file
    char             buffer[bufferSize]; // data buffer
    char             opened;             // open/close state of stream
    int              mode;               // I/O mode

    int flush_buffer();
public:
    gzstreambuf() : opened(0) {
        setp( buffer, buffer + (bufferSize-1));
        setg( buffer + 4,     // beginning of putback area
              buffer + 4,     // read position
              buffer + 4);    // end position      
        // ASSERT: both input & output capabilities will not be used together
    }
    int is_open() { return opened; }
    gzstreambuf* open( const char* name, int open_mode);
    gzstreambuf* close();
    ~gzstreambuf() { close(); }
    
    virtual int     overflow( int c = EOF);
    virtual int     underflow();
    virtual int     sync();
};

class gzstreambase : virtual public std::ios {
protected:
    gzstreambuf buf;
public:
    gzstreambase() { init(&buf); }
    gzstreambase( const char* name, int open_mode);
    ~gzstreambase();
    void open( const char* name, int open_mode);
    void close();
    gzstreambuf* rdbuf() { return &buf; }
};

// ----------------------------------------------------------------------------
// User classes. Use igzstream and ogzstream analogously to ifstream and
// ofstream respectively. They read and write files based on the gz* 
// function interface of the zlib. Files are compatible with gzip compression.
// ----------------------------------------------------------------------------

class igzstream : public gzstreambase, public std::istream {
public:
    igzstream() : std::istream( &buf) {} 
    igzstream( const char* name, int open_mode = std::ios::in)
        : gzstreambase( name, open_mode), std::istream( &buf) {}  
    gzstreambuf* rdbuf() { return gzstreambase::rdbuf(); }
    void open( const char* name, int open_mode = std::ios::in) {
        gzstreambase::open( name, open_mode);
    }
};

class ogzstream : public gzstreambase, public std::ostream {
public:
    ogzstream() : std::ostream( &buf) {}
    ogzstream( const char* name, int mode = std::ios::out)
        : gzstreambase( name, mode), std::ostream( &buf) {}  
    gzstreambuf* rdbuf() { return gzstreambase::rdbuf(); }
    void open( const char* name, int open_mode = std::ios::out) {
        gzstreambase::open( name, open_mode);
    }
};

#ifdef GZSTREAM_NAMESPACE
} // namespace GZSTREAM_NAMESPACE
#endif

#endif // GZSTREAM_H
// ============================================================================
// EOF //



==> Source-polyominoes/gzstream/test_gunzip.C <==
// ============================================================================
// gzstream, C++ iostream classes wrapping the zlib compression library.
// Copyright (C) 2001  Deepak Bandyopadhyay, Lutz Kettner
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
// ============================================================================
//
// File          : test_gunzip.C
// Revision      : $Revision: 1.3 $
// Revision_date : $Date: 2001/10/04 15:09:28 $
// Author(s)     : Deepak Bandyopadhyay, Lutz Kettner
// 
// Short test program reading a file, uncompressing it, and writing it.
// ============================================================================

#include <gzstream.h>
#include <iostream>
#include <fstream>
#include <stdlib.h>

int main( int argc, char*argv[]) {
    if ( argc != 3) {
	std::cerr << "Usage: " << argv[0] <<" <in-file> <out-file>\n";
	return EXIT_FAILURE;
    }
    // check alternate way of opening file
    igzstream    in2;
    in2.open( argv[1]);
    if ( ! in2.good()) {
        std::cerr << "ERROR: Opening file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    in2.close();
    if ( ! in2.good()) {
        std::cerr << "ERROR: Closing file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    // now use the shorter way with the constructor to open the same file
    igzstream in(  argv[1]);
    if ( ! in.good()) {
        std::cerr << "ERROR: Opening file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    std::ofstream  out( argv[2]);
    if ( ! out.good()) {
        std::cerr << "ERROR: Opening file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    char c;
    while ( in.get(c))
	out << c;
    in.close();
    out.close();
    if ( ! in.eof()) {
        std::cerr << "ERROR: Reading file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    if ( ! out.good()) {
        std::cerr << "ERROR: Writing file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    return EXIT_SUCCESS;
}

// ============================================================================
// EOF


==> Source-polyominoes/gzstream/test_gzip.C <==
// ============================================================================
// gzstream, C++ iostream classes wrapping the zlib compression library.
// Copyright (C) 2001  Deepak Bandyopadhyay, Lutz Kettner
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
// ============================================================================
//
// File          : test_gzip.C
// Revision      : $Revision: 1.3 $
// Revision_date : $Date: 2001/10/04 15:09:28 $
// Author(s)     : Deepak Bandyopadhyay, Lutz Kettner
// 
// Short test program reading a file, compressing it, and writing it.
// ============================================================================

#include <gzstream.h>
#include <iostream>
#include <fstream>
#include <stdlib.h>

int main( int argc, char*argv[]) {
    if ( argc != 3) {
	std::cerr << "Usage: " << argv[0] <<" <in-file> <out-file>\n";
	return EXIT_FAILURE;
    }
    // check alternate way of opening file
    ogzstream    out2;
    out2.open( argv[2]);
    if ( ! out2.good()) {
        std::cerr << "ERROR: Opening file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    out2.close();
    if ( ! out2.good()) {
        std::cerr << "ERROR: Closing file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    // now use the shorter way with the constructor to open the same file
    ogzstream  out( argv[2]);
    if ( ! out.good()) {
        std::cerr << "ERROR: Opening file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    std::ifstream in(  argv[1]);
    if ( ! in.good()) {
        std::cerr << "ERROR: Opening file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    char c;
    while ( in.get(c))
	out << c;
    in.close();
    out.close();
    if ( ! in.eof()) {
        std::cerr << "ERROR: Reading file `" << argv[1] << "' failed.\n";
	return EXIT_FAILURE;
    }
    if ( ! out.good()) {
        std::cerr << "ERROR: Writing file `" << argv[2] << "' failed.\n";
	return EXIT_FAILURE;
    }
    return EXIT_SUCCESS;
}

// ============================================================================
// EOF


==> Source-polyominoes/main.cpp <==
#include <iostream>
#include <vector>
#include <ctime>
#include <mutex>
#include <thread>
#include "polyomino.hh"
#include "board.hh"
#include "gzstream/gzstream.h"
#include "misc.hh"
#include <boost/thread.hpp>

#define BACKUP_INTERVAL 60

// Prototype a of function called later
std::vector<int> discard_thread(int cornerTimes, int maxiBand, const std::vector<Polyomino>& listPolys, int iStart, int iEnd, std::vector<int> &polysOk, boost::mutex &threadMutex, std::vector<int> &statsRuledOut);


void main_gen(int argc, char* argv[])
{
    int nbMin = 2, nbMax = 10;
    int nbProc = 1;

    for (int i = 2; i < argc; i++)
    {
        std::string curArg(argv[i]);
        if (curArg == "--nb_proc")
            nbProc = atoi(argv[++i]);
        else if (curArg == "--min_size")
            nbMin = atoi(argv[++i]);
        else if (curArg == "--max_size")
            nbMax = atoi(argv[++i]);
    }

    std::vector<std::unordered_set<Polyomino>> polys(nbMax+1);
    Polyomino first;
    first.cells_.push_back(s_coordinate(0,0));
    std::unordered_set<Polyomino> setFirst;
    setFirst.insert(first);
    polys[1] = setFirst;
    int nbBegin = 2; // We do not generate polyominoes of size 1.

    if (argc > 5 && std::string(argv[4]) == "--nb_proc")
        nbProc = atoi(argv[5]);
    std::cout << nbProc << " processors" << std::endl;

    /* We want to generate polyominoes of size nbMin, so we need to first enumerate the ones
     * of size nbMin-1. We look for a file containing these polyominoes. The "extended"
     * prefix is to be used when generating extended polyominoes. To do so, the
     * gen_next_polyominoes function must be*/
    std::ifstream testFile(/*"extended-*/"list-polys-size-"+std::to_string(nbMin-1)+".gz");
    if (testFile.good())
        nbBegin = std::max(2,nbMin-1);
    testFile.close();

    for (int size = nbBegin; size <= nbMax; size++)
    {
        std::string curName = /*"extended-*/"list-polys-size-" + std::to_string(size) + ".gz";
        std::ifstream curPolyFileTest(curName);
        /* The current size was already generated. We read the polyominoes to generate the
         * next round. */
        if (curPolyFileTest.good())
        {
            curPolyFileTest.close();
            igzstream curPolyFile(curName.c_str());
            int nbPolys, foo;
            curPolyFile >> nbPolys >> foo;
            CHECK(foo == size);

            std::unordered_set<Polyomino> curPolys;
            curPolys.reserve(nbPolys);

            for (int i = 0; i < nbPolys; i++)
            {
                std::vector<s_coordinate> cells(size);
                for (int j = 0; j < size; j++)
                {
                    curPolyFile >> cells[j].x >> cells[j].y;
                }

                curPolys.insert(Polyomino(cells));
            }
            polys[size] = curPolys;
            curPolyFile.close();
        }

        else
        {
            curPolyFileTest.close();
            boost::mutex setMutex;
            std::vector<boost::mutex> procMutexes(nbProc);
            auto curIt = polys[size-1].begin();
            int nbPerStep = polys[size-1].size()/nbProc;
            time_t t0 = time(NULL); // We will show the durations of some computations.

            // We divide the share among threads.
            for (int iProc = 1; iProc < nbProc; iProc++)
            {
                auto prevIt = curIt;
                std::advance(curIt, nbPerStep);
                std::thread curThread(gen_next_polyominoes, std::cref(polys[size-1]), std::ref(polys[size]), &setMutex, prevIt, curIt, &procMutexes[iProc-1]);
                curThread.detach();
            }

            std::thread lastThread(gen_next_polyominoes,std::cref(polys[size-1]), std::ref(polys[size]), &setMutex, curIt, polys[size-1].end(), &procMutexes.back());
            lastThread.join();
            // We make sure all threads finished their work.
            for (int iProc = 0; iProc < nbProc; iProc++)
            {
                procMutexes[iProc].lock();
                procMutexes[iProc].unlock();
            }
            std::cout << "Took real time of " << time(NULL) - t0 << std::endl;
            // We write the generated polyominoes.
            ogzstream curWritePolyFile(curName.c_str());
            curWritePolyFile << polys[size].size() << ' ' << size << "\n\n";
            for (const Polyomino &poly : polys[size])
            {
                for (const s_coordinate &pos : poly.cells_)
                    curWritePolyFile << pos.x << ' ' << pos.y << '\n';
                curWritePolyFile << std::endl;
            }
            curWritePolyFile.close();
        }
    }
}


/* Tests one or several polyominoes for non-rectifiability. In writes the result in the ones
 * it manages to show that they cannot tile a rectangle. */
void main_discard(int argc, char* argv[])
{
    int cornerTimes = 10;
    int maxiBandSize = 5;
    int **gridBoard;
    int nbProc = 1;

    std::string inputFilename;
    /* If we generated standard and extended polyominoes, but want to focus only on the
     * extended ones. */
    bool keepOnlyExtended = false;
    for (int i = 2; i < argc; i++)
    {
        if (std::string(argv[i]) == "--corner")
            cornerTimes = atoi(argv[++i]);
        else if (std::string(argv[i]) == "--band")
            maxiBandSize = atoi(argv[++i]);
        else if (std::string(argv[i]) == "--file")
            inputFilename = std::string(argv[++i]);
        else if (std::string(argv[i]) == "--only_extended")
            keepOnlyExtended = true;
        else if (std::string(argv[i]) == "--nb_proc")
            nbProc = atoi(argv[++i]);
    }

    // We test a single polyomino.
    if (inputFilename.back() != 'z')
    {
        std::vector<Polyomino> fakeListPolys;
        std::vector<int> fakePolysOk;
        std::fstream polyFile(inputFilename);
        int nbCell;
        polyFile >> nbCell;
        std::vector<s_coordinate> cells(nbCell);
        for (int i = 0; i < nbCell; i++)
            polyFile >> cells[i].x >> cells[i].y;
        Polyomino poly(cells);
        fakeListPolys.push_back(poly);

        boost::mutex fakeMutex;
        std::vector<int> fakeStats(maxiBandSize+1);
        discard_thread(cornerTimes, maxiBandSize, fakeListPolys, 0, 1, fakePolysOk, fakeMutex, fakeStats);

        if (fakePolysOk.empty())
            polyFile << "\n NOT RECTIFIABLE\n";

        polyFile.close();

    }
    else // We test a list of polyominos.
    {
        // To display some durations.
        time_t curTime, time0;
        time(&time0);

        igzstream curPolyFile(inputFilename.c_str());
        std::vector<Polyomino> listPolys;
        long long nbPolys, size;
        curPolyFile >> nbPolys >> size;
        listPolys.resize(nbPolys);
        std::string folderName = "polys-"+std::to_string(size)+"-corner-"+std::to_string(cornerTimes)+"-bandsize-"+std::to_string(maxiBandSize);

        // We create the folder for storing the valid polyominoes.
        std::string command = "mkdir "+folderName;
        system(command.c_str());
        std::string commandEven = "mkdir "+folderName+"/evenOrder";
        system(commandEven.c_str());

        std::vector<std::vector<int>> statsRuledOut(nbProc);
        for (int i = 0; i < nbProc; i++)
            statsRuledOut[i].resize(maxiBandSize+1, 0);

        bool seenEvenOrder = false;
        long long nbValid = 0;
        std::string backupFilename = inputFilename;
        long long iDeb = 0;
        backupFilename.resize(backupFilename.size()-3);
        backupFilename = "discard-"+backupFilename+"-backup.txt";
        std::ifstream backupFile(backupFilename);
        time_t backupTime = 0;
        if (backupFile.good()) // If some backup files exist.
        {
            std::string isFinished;
            backupFile >> backupTime >> iDeb >> nbValid;
            CHECK(backupFile.good());
            backupFile >> isFinished;
            if (isFinished == "FINISHED")
            {
                std::cout << "Was already finished (size " << size << ")\n";
                return;
            }
        }
        backupFile.close();


        // We put apart the polyominoes which cannot tile with an odd number of copies.
        std::string evenFolder = "evenOrder/";
        for (long long i = iDeb; i < nbPolys; i++)
        {
            /*
               time(&curTime);
               if (curTime - prevTime >= BACKUP_INTERVAL)
               {
               prevTime = curTime;
               std::ofstream backupFile(backupFilename, std::ofstream::trunc);
               backupFile << curTime-time0+backupTime << " " << i << " " << nbValid << std::endl;
               backupFile.close();
               }

*/
            std::vector<s_coordinate> cells(size);
            for (int j = 0; j < size; j++)
                curPolyFile >> cells[j].x >> cells[j].y;
            Polyomino poly(cells);
            listPolys[i] = poly;
        }

        // Mutex to check the end of the threads.
        std::vector<boost::mutex> procMutexes(nbProc);
        std::vector<std::vector<int>> polysOk(nbProc);
        std::vector<int> allOkPolys;
        int nbPerProc = listPolys.size()/nbProc;
        for (int iProc = 1; iProc < nbProc; iProc++)
        {
            std::thread curThread(discard_thread, cornerTimes, maxiBandSize, std::cref(listPolys), (iProc-1)* nbPerProc, iProc*nbPerProc, std::ref(polysOk[iProc-1]), std::ref(procMutexes[iProc-1]), std::ref(statsRuledOut[iProc-1]));
            curThread.detach();
        }

        std::thread lastThread(discard_thread, cornerTimes, maxiBandSize, std::cref(listPolys), (nbProc-1)*nbPerProc, listPolys.size(), std::ref(polysOk[nbProc-1]), std::ref(procMutexes[nbProc-1]), std::ref(statsRuledOut[nbProc-1]));
        lastThread.join();

        // We print some stats (which are in the manuscript).
        std::vector<int> sumStatsRuledOut(maxiBandSize+1, 0);
        for (int iProc = 0; iProc < nbProc; iProc++)
        {
            // If we manage to lock the mutex, it means that the thread ended.
            procMutexes[iProc].lock();

            allOkPolys.insert(allOkPolys.end(), polysOk[iProc].begin(), polysOk[iProc].end());
            for (int i = 0; i <= maxiBandSize; i++)
                sumStatsRuledOut[i] += statsRuledOut[iProc][i];
            procMutexes[iProc].unlock(); // optional
        }

        std::sort(allOkPolys.begin(), allOkPolys.end());
        nbValid = 0;

        for (int iPoly : allOkPolys)
        {
            const Polyomino &poly = listPolys[iPoly];
            bool isEven = poly.is_order_even_chess();

            std::ofstream curOutputFile(folderName+"/"+(isEven?evenFolder:"")+std::to_string(size)+"-"+std::to_string(nbValid+1)+".txt");
            poly.print(curOutputFile, true);
            curOutputFile.close();
            nbValid++;
        }

        //std::ofstream backupFileFinish(backupFilename, std::ofstream::trunc);
        //backupFileFinish << time(NULL)-time0+backupTime << " " << nbPolys << " " << nbValid << " FINISHED" << std::endl;
        //backupFileFinish.close();

        std::cout << nbValid << " remaining polyominoes! for size " << size << " out of " << nbPolys << std::endl;
        std::cout << "Corner ruled: " << sumStatsRuledOut[0] << "\n";
        std::cout << "Both ruled: " << sumStatsRuledOut[1] << "\n";
        std::cout << "Ruled by band: ";
        for (int i = 2; i <= maxiBandSize; i++)
            std::cout << "& " << sumStatsRuledOut[i] << " ";
        std::cout << "\n";
    }
}


// Tries to tile rectangle so as to find the order of a polyomino.
void main_order(int argc, char* argv[])
{

    int maxOrder = 100;
    int minOrder = 1;
    int nbProc = 1;
    int maxRecTest = 0;

    std::string filename;

    for (int i = 2; i < argc; i++)
    {
        std::string curArg(argv[i]);
        if (curArg == "--file")
            filename = std::string(argv[++i]);
        else if (curArg == "--nb_proc")
            nbProc = atoi(argv[++i]);
        else if (curArg == "--min_order")
            minOrder = atoi(argv[++i]);
        else if (curArg == "--max_order")
            maxOrder = atoi(argv[++i]);
        else if (curArg == "--maxRecTest")
            maxRecTest = atoi(argv[++i]);
    }

    if (filename == "")
    {
        std::cerr << "Filename must be specified via --file option\n";
        exit(0);
    }

    Polyomino shape;
    std::ifstream file(filename);
    shape.read_from_stream(file);
    file.close();
    int nbTotalForbidden = 0;

    std::vector<Board> testForbiVect(sqrt(maxOrder*shape.nb_cells())+2);
    Board testForbi(1000, 1000, shape);

    int maxWidth = 0;
    shape.lift();
    for (auto &pos : shape.cells_)
        maxWidth = std::max(maxWidth, std::max(pos.x, pos.y));

    // Maximum number of lines/columns
    int nbLin = (maxOrder+1)*maxWidth, nbCol = (maxOrder+1)*maxWidth;
    Board test(nbLin, nbCol, shape);


    /* To be used with the DFS approach: we compute a list of (i1, i2, u) where u is a
     * vector: it means the copy of index i1 and the one of index i2 put at a vector u
     * apart cannot lead to a tiling of the plane, hence neither of a rectangle. These are
     * precomputations to gain time later. */
    /*
       for (const Polyomino& poly1 : testForbi.shapes_)
       {
       int i2 = 0;
       for (const Polyomino& poly2 : testForbi.shapes_)
       {

       std::vector<s_coordinate> resPrev = testForbi.get_forbidden_shifts_for_pair(poly1, poly2, false);

       nbTotalForbidden += resPrev.size();
    // We store the forbidden delta of positions.
    if (!resPrev.empty())
    test.forbiddenPairShifts_[i1].push_back({i2, resPrev});
    i2++;
    }
    i1++;
    }
    */

    //std::cerr << nbTotalForbidden << " forbidden pairs" << '\n';
    std::ofstream resFile(filename, std::ios::out | std::ios::app);


    const int nbSizes = 14;
    int sizesX[nbSizes] = {2,4,3, 1, 2, 5, 6, 1, 1, 2, 4, 3, 4, 3};
    int sizesY[nbSizes] = {2,1,2, 4, 3, 1, 1, 5, 6, 4, 2, 3, 3, 4};

    bool isCheckerboardEven = shape.is_order_even_chess();
    Board fakeBoard(1,1,shape);
    std::vector<std::vector<int>> equations[nbSizes];
    /* We compute some conditions on the number of cells of a rectangle tilable by the
     * polyomino. It is similar to the cherckerboard argument, but now our checkerboard does
     * not alternate between white and black cells, but we have a subtiling of
     * sizesY[i] x sizesX[i] rectangles. Each small rectangle is decomposed into cells with
     * different colours. See the is_rectangle_dismissible function to see how it is used. */
    //for (int i = 0; i < nbSizes; i++)
    //equations[i] = get_mod_relations_general(fakeBoard.shapes_, sizesX[i], sizesY[i]);

    std::vector<std::pair<int, int>> possibleRect;
    int nbCell = shape.nb_cells();
    int nbSkipped = 0;

    std::vector<bool> isLinePushed(maxOrder*nbCell, false);

    std::vector<int> isDimensionTilable((maxOrder+1)*nbCell, -1);
    for (int order = minOrder; order <= maxOrder; order++)
    {
        const int area = order*nbCell;
        int sqrtArea = sqrt(area)+1;
        if (sqrtArea*sqrtArea > area)
            sqrtArea--;
        for (int lin = (order == 1 ? 1:2); lin <= sqrtArea; lin++)
        {
            // The polyomino can only tile with an even number of copies.
            if ((isCheckerboardEven && order%2))
                continue; // line should not be considered already tested
            // For the bfs, we test each number of lines with maximum number of columns, once.
            if (isLinePushed[lin])
                continue;
            {
                bool isOk = true;
                /* We tested if the rectnagle could be dismissed.
                   for (int i = 0; i < nbSizes; i++)
                   {
                   if (is_rectangle_dismissible(lin, area/lin, order, equations[i], sizesX[i], sizesY[i]))
                   {
                   isOk = false;
                   break;
                   }
                   }
                   */
                if (isOk)
                {
                    isLinePushed[lin] = true;
                    possibleRect.push_back(std::make_pair(area, lin));
                }
                else
                    nbSkipped++;
            }
        }
    }

    // Printing the number of rectangle skipped thanks to equations.
    if (nbSkipped)
        std::cout << "Skipped " << nbSkipped << " thanks to equations\n" << possibleRect.size() << " remaining!\n\n";

    // We prefer to examine first smaller rectangles.
    std::sort(possibleRect.begin(), possibleRect.end());

    int mini  =  1<<27;
    /* The next two variables are common to every threads. As soon as one thread has found a
     * valid tiling, this means we have a new upper bound on the order. It updates the values
     * and each thread will update its maximum number of columns. */
    int bestOrderSeen = -1;
    int linBestOrderSeen = -1;

    /* To know whether we can spawn a new thread for another rectangle: each thread removes
     * one to this counter at its start, and adds one before exiting. */
    int nbProcLeft = nbProc;
    boost::mutex mutexThread;
    for (const std::pair<int, int> &candidate : possibleRect)
    {
        int curMaxOrder = bestOrderSeen == -1 ? maxOrder : bestOrderSeen;
        int lin = candidate.second;
        int nbColMin = candidate.first/candidate.second;
        int nbColMax = (curMaxOrder*shape.nb_cells())/lin;

        if (lin > nbColMax)
            continue;

        /* Useful for the DFS approach. We try to tile first only one line/one column. If
         * one of the tests fails, the rectangle cannot be tiled.
         if (isDimensionTilable[col] == -1)
         {
            testForbi.nbLin_ = col;
            isDimensionTilable[col] = testForbi.tile(0, true) ? 1 : 0;
         }

         if (isDimensionTilable[lin] == -1)
         {
            testForbi.nbLin_ = lin;
            isDimensionTilable[lin] = testForbi.tile(0, true) ? 1 : 0;
         }

        if (isDimensionTilable[lin] == 0 || isDimensionTilable[col] == 0)
            continue;
        */


        while (nbProcLeft == 0) // No thread slot available.
        {
            /* 20 times per second, we check if one thread finished, so we can check another
             * rectangle. */
            usleep(50000);
        }

        mutexThread.lock();
        nbProcLeft--;
        mutexThread.unlock();
        Board fakeForSwap(lin, nbColMax, shape);
        // So that the memory is not freed twice at the end.
        std::swap(testForbiVect[lin], fakeForSwap);
        testForbiVect[lin].maxRecLvlFrontierTest_ = maxRecTest;


        std::thread curThread(&Board::bfs_tile, &(testForbiVect[lin]), lin, nbColMin,  nbColMax, false, &bestOrderSeen, &linBestOrderSeen, nullptr, nullptr, &nbProcLeft, &mutexThread);
        curThread.detach();

        /* The old DFS approach, not multithreaded.
        test.nbLin_ = lin;
        test.nbCol_ = col;

        test.lastTiledCell_ = {0,0};
        std::unordered_map<std::vector<bool>, int> *seenFrontiers = new std::unordered_map<std::vector<bool>, int>[col];
        bool ans = test.tile(0, false, seenFrontiers);
        //seenFrontiers.clear();
        delete[] seenFrontiers;

        if (ans)
        {
            mini = lin*col;
            minLin = lin;
            minCol = col;
            // All other rectangles lead to other order
            break;
        }
    */
    }

    // We wait for every thread to finish.
    while (nbProcLeft != nbProc)
        usleep(50000);

    // We found the order, we write it to the file.
    if (bestOrderSeen != -1)
    {
        int order = bestOrderSeen;
        int minLin = linBestOrderSeen;
        int minCol = (order*shape.nb_cells())/minLin;
        resFile << '\n' << "TrueOrder ";
        if (order % 2 && order != 1)
            resFile << " (odd) ";
        resFile << " = " << order << "(" << std::min(minLin, minCol) << "x" << std::max(minCol, minLin) << " grid)." << '\n';
    }

    else // We write the new lower bound for the order.
    {
        resFile << "BIGGER than " << maxOrder << "\n";
    }


    /* For the DFS approach.
    if (mini != 1<<27)
    {
        int order = mini/shape.nb_cells();
        resFile << '\n' << "TrueOrder ";
        if (order % 2 && order != 1)
            resFile << " (odd) ";
        resFile << " = " << order << "(" << minLin << "x" << minCol << " grid)." << '\n';
    }

    else
    {
        resFile << "BIG\n";
    }
*/

}


// According to the first argument, call the right function.
int main(int argc, char* argv[])
{
    std::string firstArg = argv[1];
    if (firstArg == "--gen")
        main_gen(argc, argv);
    else if (firstArg == "--discard")
        main_discard(argc, argv);
    else if (firstArg == "--order")
        main_order(argc, argv);

    return 0;
}


// Used by discard_thread: tests if a single polyomino can be discarded and updates the stats.
bool is_poly_rectifiable(const Polyomino& poly, int** grid, int cornerTimes, int maxiBand, std::vector<int> *statsRuledOut = NULL)
{
    Board boardTest(cornerTimes*poly.nb_cells(), cornerTimes*poly.nb_cells(), poly, grid);
    int nbFalse = 0;

    if (!boardTest.tile_corner_test(0,cornerTimes))
    {
        nbFalse++;
        if (statsRuledOut)
            (*statsRuledOut)[0]++;
    }
    for (int i = 2; i < maxiBand+1; i++)
    {
        /* To verify the two implementations give indeed the same answers, only runs in debug
         * mode. */
        DCHECK(boardTest.canPolyominoTileBorder(i) == boardTest.canPolyominoTileBorderVectBool(i));
        if (!boardTest.canPolyominoTileBorderVectBool(i))
        {
            nbFalse++;
            if (statsRuledOut)
                (*statsRuledOut)[i]++;
            break;
        }
    }
    if (nbFalse > 1 && statsRuledOut) // Both corner and band ruled out
        (*statsRuledOut)[1]++;

    return nbFalse == 0;
}


// Function wrapping the rectifiability test to be able to use it with a thread.
std::vector<int> discard_thread(int cornerTimes, int maxiBand, const std::vector<Polyomino>& listPolys, int iStart, int iEnd, std::vector<int> &polysOk, boost::mutex &threadMutex, std::vector<int> &statsRuledOut)
{

    if (iStart == iEnd)
        return statsRuledOut;

    threadMutex.lock();
    int nbCell = listPolys[iStart].nb_cells();
    int sizeBoard = nbCell*cornerTimes;
    int** gridBoard = NULL;
    gridBoard = new int*[sizeBoard];
    for (int i = 0; i < sizeBoard; i++)
        gridBoard[i] = new int[sizeBoard];

    for (int i = 0; i < sizeBoard; i++)
        for (int j = 0; j < sizeBoard; j++)
            gridBoard[i][j] = -1;
    int nbPolys = listPolys.size();
    int iProc = iEnd/(iEnd-iStart);

    std::string backupFilename = "backup-size-"+std::to_string(nbCell)+"-corner-"+std::to_string(cornerTimes)+"-band-"+std::to_string(maxiBand)+"-proc-"+std::to_string(iProc)+".txt";
    std::ofstream backupFile(backupFilename);

    for (int i = iStart; i != iEnd; ++i)
    {
        // Here is the check for rectifiability.
        if (is_poly_rectifiable(listPolys[i], gridBoard, cornerTimes, maxiBand, &statsRuledOut))
        {
            backupFile << i << " ";
            polysOk.push_back(i);
        }
        else
            backupFile << i << "! ";
    }
    backupFile.close();

    delete[] gridBoard;
    threadMutex.unlock();
    return statsRuledOut;
}


==> Source-polyominoes/misc.cpp <==
#include "misc.hh"
#include <cassert>
#include <cstdlib>

void *safe_malloc(const int size)
{
    void* ptr = malloc(size);

    assert(ptr);
    return ptr;
}


void *safe_calloc(const int nbElem, const int size0)
{
    void* ptr = calloc(nbElem, size0);

    assert(ptr);
    return ptr;
}


void printBorderString(const std::string &str, int h)
{
    int nbLin = h, nbCol = str.size()/h;
    for (int lin = 0; lin < nbLin; lin++)
    {
        for (int col = 0; col < nbCol; col++)
        {
            int pos = coordToI({col, lin}, h);
            std::cout << str[pos];
        }
        std::cout << std::endl;
    }
    std::cout << "-------------------------------" << std::endl;
}


==> Source-polyominoes/polyomino.cpp <==
#include <stack>
#include <cmath>
#include <cstring>
#include <mutex>
#include <boost/thread.hpp>
#include <thread>
#include "polyomino.hh"
#include "board.hh"
//#include "gurobi/linux64/include/gurobi_c++.h"


/* Checks, for each cell, whether or not it has a "true" neighbour (adjacent by an edge
 * of the grid) in the polyomino. If not, return false. */
bool Polyomino::is_extended(void) const
{
    int nbCell = nb_cells();
    std::vector<bool> isSeen(nbCell, false);
    int nbOk = 0;
    for (int i = 0; i < nbCell; i++)
    {
        const s_coordinate &pos = cells_[i];
        bool foundTrueNeighbour = false;
        for (int j = i+1; j < nbCell; j++)
        {
            const s_coordinate& pos2 = cells_[j];
            int diff = abs(pos.x-pos2.x)+abs(pos.y-pos2.y);
            // pos2 is a "true" neighbour of pos: they share an edge
            if (diff == 1 && !isSeen[j])
            {
                isSeen[j] = true;
                nbOk++;
                foundTrueNeighbour = true;
            }
        }
        if (!isSeen[i] && foundTrueNeighbour)
        {
            isSeen[i] = true;
            nbOk++;
        }
        else if (!isSeen[i]) // pos is not connected through edges
            return true;

    }

    return false; // No such positions were found: the polyomino is connected through edges.
}


Polyomino Polyomino::rotate(void) const
{
    Polyomino res;
    res.cells_.resize(nb_cells());
    int maxX = 0;
    for (int i = 0; i < nb_cells(); i++)
        maxX = std::max(maxX, cells_[i].x);
    for (int i = 0; i < nb_cells(); i++)
    {
        res.cells_[i].x = cells_[i].y;
        res.cells_[i].y = maxX-cells_[i].x;
    }
    res.update_chess_numbers();

    return res;
}


Polyomino Polyomino::horizontal_flip(void) const
{
    Polyomino res;
    res.cells_.resize(nb_cells());
    int maxX = cells_[0].x;
    for (int i = 1; i < nb_cells(); i++)
        maxX = std::max(maxX, cells_[i].x);
    for (int i = 0; i < nb_cells(); i++)
    {
        res.cells_[i].y = cells_[i].y;
        res.cells_[i].x = maxX-cells_[i].x;
    }
    res.update_chess_numbers();

    return res;
}


// We sort the coordinates, then find the minimum x and y.
void Polyomino::lift(void)
{
    sort();
    int shiftX = cells_[0].x, shiftY = cells_[0].y;
    if (shiftX || shiftY)
    {
        for (int i = 0; i < nb_cells(); i++)
        {
            cells_[i].y -= shiftY;
            cells_[i].x -= shiftX;
        }
    }
    update_chess_numbers();
}


void Polyomino::unlift(void)
{
    int shiftX = 0, shiftY = 0;
    for (int i = 0; i < cells_.size(); i++)
    {
        shiftX = std::min(shiftX, cells_[i].x);
        shiftY = std::min(shiftY, cells_[i].y);
    }
    if (shiftX || shiftY)
    {
        for (int i = 0; i < nb_cells(); i++)
        {
            cells_[i].y -= shiftY;
            cells_[i].x -= shiftX;
        }
    }
    update_chess_numbers();
}


// Directly computes the transformation instead of calling rotate/flip: much faster.
Polyomino Polyomino::get_smallest_symmetry(void) const
{
    int size = cells_.size();
    static Polyomino rotations[8];

    for (int i = 0; i < 8; i++)
    {
        rotations[i].cells_.resize(size);
        int coeffs[8][4] = {{1,0,0,1}, {0,1, -1,0}, {-1,0, 0,-1}, {0,-1, 1,0}, {-1,0, 0,1}, {0,1,1,0}, {1,0,0,-1},{0,-1,-1,0}};
        for(int j = 0; j < size; j++)
        {
            rotations[i].cells_[j].x = coeffs[i][0]*cells_[j].x+coeffs[i][1]*cells_[j].y;
            rotations[i].cells_[j].y = coeffs[i][2]*cells_[j].x+coeffs[i][3]*cells_[j].y;
        }
        rotations[i].lift();
    }
    return *std::min_element(rotations, rotations+8);
}


// Precondition: the copy of the polyomino is not in the set, and is the minimal copy.
bool Polyomino::insert_smaller_symmetry_in_set(std::unordered_set<Polyomino> &seen, boost::mutex* setMutex) const
{
    int size = cells_.size();
    Polyomino rotations[8];
    int coeffs[8][4] = {{1,0,0,1}, {0,1, -1,0}, {-1,0, 0,-1}, {0,-1, 1,0}, {-1,0, 0,1}, {0,1,1,0}, {1,0,0,-1},{0,-1,-1,0}};
    for (int i = 1; i < 8; i++)
    {
        rotations[i].cells_.resize(size);
        for(int j = 0; j < size; j++)
        {
            rotations[i].cells_[j].x = coeffs[i][0]*cells_[j].x+coeffs[i][1]*cells_[j].y;
            rotations[i].cells_[j].y = coeffs[i][2]*cells_[j].x+coeffs[i][3]*cells_[j].y;
        }
        rotations[i].lift();
        // The set seen is shared among the threads. Writes must not be concurrent.
        if (setMutex)
            setMutex->lock();
        if (seen.find(rotations[i]) != seen.end())
        {
            if (setMutex)
                setMutex->unlock();
            return false;
        }

        if (setMutex)
            setMutex->unlock();
    }
    rotations[0] = *this;
    auto itMin = std::min_element(rotations, rotations+8);

    if (setMutex)
        setMutex->lock();

    seen.insert(*itMin);
    if (setMutex)
        setMutex->unlock();

    return true;
}


/* Tries the 8 possible versions of the polyomino and each time checks for two
 * or more connected components when placed in the bottom-right corner. Uses the hole
 * detection by adding an empty column at the left and empty row at the top. */
bool Polyomino::can_be_placed_in_corner(bool* isMarkedArray) const
{
    Polyomino poly = *this;
    bool found = false;

    for (int i = 0; i < 8; i++)
    {
        poly.sort();
        bool isMinimum = true;
        int maxiY = poly.cells_.back().y;
        for (s_coordinate &pos : poly.cells_)
        {
            if (pos.y > maxiY)
            {
                isMinimum = false;
                break;
            }
        }

        /* If the cell with max X (cells_.back()) is not the bottommost one it implies
         * that the corner cell cannot be covered while keeping the polyomino inside
         * the rectangle. */
        if (isMinimum)
        {
            if (!poly.contains_a_hole(1, isMarkedArray))
                return true;
        }
        if (i == 3)
            poly = poly.horizontal_flip();
        else if (i != 7)
            poly = poly.rotate();
    }

    return false;
}

/* Put the polyomino leaving one column and row at the left and top, and addXY-1 rows and
 * columns at the right and bottom of the polyomino. Performs a BFS, there is a hole iff
 * there are more than one connected component. */
bool Polyomino::contains_a_hole(int addXY, bool* isMarkedArray) const
{
    s_coordinate deltas[4] = {{0, 1}, {0, -1}, {1, 0}, {-1, 0}};
    Polyomino unlifted = *this;
    unlifted.unlift();
    int maxX = 0, maxY = 0;
    for (int i = 0; i < unlifted.nb_cells(); i++)
    {
        maxX = std::max(maxX, unlifted.cells_[i].x);
        maxY = std::max(maxY, unlifted.cells_[i].y);
    }

    // If the largest x is 3, we need 4 cells
    int sizeY = maxY+addXY+1, sizeX = maxX+addXY+1;

    // isMarked may or may not be passed as a parameter, already allocated if it is.
    // For better performance it is a 1D-array, we encode (x,y) as a single number.
    bool *isMarked = isMarkedArray ? isMarkedArray : (bool*)calloc((sizeY)*(sizeX), sizeof(bool));
    if (isMarkedArray)
        memset(isMarked, 0, sizeY*sizeX*sizeof(bool));
    for (int i = 0; i < unlifted.nb_cells(); i++)
        isMarked[(unlifted.cells_[i].y+1)*sizeX+unlifted.cells_[i].x+1] = true;


    // We emulate recursion to avoid needing an auxiliary function.
    std::stack<s_coordinate> toDo;
    int nbToSee = sizeY*sizeX-unlifted.nb_cells();
    toDo.push({0,0});
    nbToSee--;
    isMarked[0] = true;
    while (!toDo.empty())
    {
        s_coordinate curCell = toDo.top();
        toDo.pop();
        for (int i = 0; i < 4; i++)
        {
            s_coordinate newCell = curCell+deltas[i];
            if (newCell.x >= 0 && newCell.y >= 0 && newCell.x < sizeX && newCell.y < sizeY && !isMarked[newCell.y*sizeX+newCell.x])
            {
                CHECK(newCell.y*sizeX+newCell.x < sizeY*sizeX);
                isMarked[newCell.y*sizeX+newCell.x] = true;
                nbToSee--;
                toDo.push(newCell);
            }
        }
    }

    if (!isMarkedArray)
        free(isMarked);
    CHECK(nbToSee >= 0);
    return (nbToSee != 0);
}


void gen_next_polyominoes(const std::unordered_set<Polyomino> &alreadyGen, std::unordered_set<Polyomino> &newPolys, boost::mutex *setMutex, std::unordered_set<Polyomino>::iterator itStart, std::unordered_set<Polyomino>::iterator itEnd, boost::mutex* threadMutex)
{
    if (threadMutex)
        threadMutex->lock();
    int newSize = alreadyGen.begin()->nb_cells()+1;
    bool* isMarkedArray = (bool*) malloc((newSize+3)*(newSize+3)*sizeof(bool));

    /* In case we want extended polyominoes
    s_coordinate deltas[8] = {{0, 1}, {0, -1}, {1, 0}, {-1, 0}, {-1, -1}, {-1, 1}, {1, -1}, {1, 1}};
    */
    s_coordinate deltas[4] = {{0,1}, {0,-1}, {1,0}, {-1,0}};
    std::vector<bool> seenCell(newSize*newSize*2, 0);
    int shiftPos = newSize*newSize;
    for (std::unordered_set<Polyomino>::const_iterator it = itStart; it != itEnd; ++it)
    {
        const Polyomino& poly = *it;

        for (const s_coordinate &coord : poly.cells_)
            seenCell[shiftPos+coord.y*newSize+coord.x] = 1;

        std::vector<s_coordinate> newCoords = poly.cells_;
        for (const s_coordinate &coord : poly.cells_)
        {
            s_coordinate newCell;
            for (int i = 0; i < 4; i++)
            {
                newCell = coord+deltas[i];
                if (!seenCell[shiftPos+newCell.y*newSize+newCell.x])
                {
                    newCoords.push_back(newCell);
                    Polyomino newPoly(newCoords);

                    // Fast pre-test.
                    bool canBePutAtCorner = false;
                    for (const s_coordinate &newCoord : newCoords)
                        if ((newCoord.y == newPoly.minY_ || newCoord.y == newPoly.maxY_) && (newCoord.x == newPoly.minX_ || newCoord.x == newPoly.maxX_))
                            canBePutAtCorner = true;
                    if (canBePutAtCorner)
                    {
                        if (newPoly.cells_[0].x <= 0 || newPoly.cells_[0].y <= 0)
                            newPoly.lift();
                        else if (newCell < newCoords[newSize-2])
                            newPoly.sort();
                        if (newPoly.can_be_placed_in_corner(isMarkedArray))
                            newPoly.insert_smaller_symmetry_in_set(newPolys, setMutex);
                    }
                    newCoords.pop_back();
                }
            }
        }
        for (const s_coordinate &coord : poly.cells_)
            seenCell[shiftPos+coord.y*newSize+coord.x] = 0;

    }
    free(isMarkedArray);
    if (threadMutex)
        threadMutex->unlock();
}


Polyomino Polyomino::recenter_cells(int index) const
{
    int deltaX = cells_[index].x, deltaY = cells_[index].y;
    std::vector<s_coordinate> newCells(nb_cells());
    for (int i = 0; i < nb_cells(); i++)
        newCells[i] = {cells_[i].x-deltaX, cells_[i].y-deltaY};

    return Polyomino(newCells);
}


bool Polyomino::is_index_diagonnally_ok(void) const
{
    int nbCell = nb_cells();
    for (int i = 0; i < nbCell; i++)
        if (cells_[i].x < -cells_[i].y)
            return false;
    return true;
}


bool Polyomino::is_order_even_chess(void) const
{
    int diff = 0;
    for (const s_coordinate &pos : cells_)
    {
        if ((pos.x+pos.y)%2)
            diff++;
        else
            diff--;
    }
    return (diff!=0 && !(cells_.size()%2));
}


/* Used by the next function. Generates some possible equations given the size of the
 * rectangle to subtile the grid and the modulus are known. */
void gen_and_check_mod_relations_general(std::vector<std::vector<int>> &equationsToReturn, std::vector<int> &values, const std::set<std::vector<int>> &shapeEquations, int idVar, const int nbVar, const int mod)
{
    // All variables were given values modulo mod: we evaluate the equations with them.
    if (idVar == nbVar)
    {
        int valueRef = values[0];
        int nbSameValue = 0;
        int sumRef = 0;
        const std::vector<int> &eqRef = *shapeEquations.begin();
        // If all values are identical, it is not interesting.
        for (int i = 0; i < nbVar; i++)
        {
            // Each cell of a sizeY x sizeY rectangle of the board now has a value.
            sumRef += values[i]*eqRef[i];
            if (values[i] == valueRef)
                nbSameValue++;
        }
        if (nbSameValue == nbVar)
            return;

        sumRef %= mod;
        for (const std::vector<int> &curEq : shapeEquations)
        {
            int curSum = 0;
            for (int i = 0; i < nbVar; i++)
                curSum += values[i]*curEq[i];
            /* Placing any copy anywhere must lead to the same weight modulo mod for the
             * technique to be usable. */
            if (curSum % mod != sumRef)
                return;
        }


        // We do not not want to have all values multiple of the first prime numbers.
        int primes[5] = {2,3,5,7,11};
        for (int i = 0; i < 5; i++)
        {
            bool isMultiple = true;
            for (int iVar = 0; iVar < nbVar; iVar++)
            {
                if (!(values[iVar]%primes[i]))
                {
                    isMultiple = false;
                    break;
                }
            }

            if (isMultiple)
                return;
        }

        // We build the current equation.
        std::vector<int> newEq(nbVar+2);
        for (int i = 0; i < nbVar; i++)
            newEq[i] = values[i];
        newEq[nbVar] = valueRef;
        newEq[nbVar+1] = mod;
        equationsToReturn.push_back(newEq);
    }


    else
    {
        // We explore each possible value for each variable.
        for (int val = 0; val < mod; val++)
        {
            values[idVar] = val;
            gen_and_check_mod_relations_general(equationsToReturn, values, shapeEquations, idVar+1, nbVar, mod);
        }
    }
}


std::vector<std::vector<int>> get_mod_relations_general(const std::vector<Polyomino> &shapes, int sizeX, int sizeY)
{
    std::vector<std::vector<int>> equationsToReturn;
    std::set<std::vector<int>> equations;

    /* For each copy, we simulate the fact that the first cell is put on each possible
     * cell of the subtiling by sizeY x sizeX rectangle. */
    for (const Polyomino &poly : shapes)
    {
        for (int addCoordX = 0; addCoordX < sizeX; addCoordX++)
        {
            for (int addCoordY = 0; addCoordY < sizeY; addCoordY++)
            {
                std::vector<int> curEq(sizeX*sizeY,0);
                // We compute where the first cell will fall: on which type of cell.
                int coordAX = (poly.cells_[0].x+addCoordX)%sizeX, coordAY = (poly.cells_[0].y+addCoordY)%sizeY;
                coordAX = (coordAX+sizeX)%sizeX;
                coordAY = (coordAY+sizeY)%sizeY;
                for (s_coordinate pos : poly.cells_)
                {
                    int remainderX = ((pos.x-coordAX)%sizeX+sizeX)%sizeX;
                    int remainderY = ((pos.y-coordAY)%sizeY+sizeY)%sizeY;
                    // The type of cell pos falls on, on the sizeY x sizeX subtiling.
                    int idVar = remainderX+remainderY*sizeX;
                    curEq[idVar]++;
                }
                /* An equation consists in the number of cells which fall on each cell type,
                 * given a triplet (shape, coordX0, coordY0). */
                equations.insert(curEq);
            }
        }
    }
    // We will examine our "equations" modulo numbers.
    std::vector<int> primes = {2,3,5,7,11};

    std::vector<int> valuesVar(sizeX*sizeY);
    for (int prime : primes)
    {
        if (sizeX*sizeY > 7 && prime > 3) // The computation would be too long.
            break;
        gen_and_check_mod_relations_general(equationsToReturn, valuesVar, equations, 0, sizeX*sizeY, prime);
    }

    return equationsToReturn;
}


==> Source-polyominoes/run-discard.py <==
#!/usr/bin/python2

import os
import sys
import stat
import md5

import glob
import subprocess

nbMin = int(sys.argv[1])
nbMax = int(sys.argv[2])
for i in range(nbMin, nbMax):
    print("list-polys-size-"+str(i)+".gz")
    #subprocess.Popen(["./release", "--discard", "--file", "list-polys-size-"+str(i)+".gz", "--band", "10", "--corner", "40", "--nb_proc", "95"])
    subprocess.call(["/usr/bin/time -v ./release-srunch --discard --file list-polys-size-"+str(i)+".gz"+" --band 10 --corner 40 --nb_proc 95"], shell=True)


==> Source-polyominoes/run-tests.py <==
#! /usr/bin/python3

import os
import sys
import stat

import glob
import subprocess

file1 = int(sys.argv[1])
file2 = int(sys.argv[2])
filesByName = []

cpt = 0
for filename in glob.iglob("**/*.txt", recursive=True):
    filesByName.append(filename)
filesByName.sort()


for f in filesByName:
    if (cpt >= file1 and cpt < file2):
        #print(f)
        subprocess.Popen(["./release", "--order", "--file", f, "--min_order", "1", "--max_order", "100", "--nb_proc", "1", "--maxRecTest", "8"])
    cpt += 1
    if (cpt == file2):
        break
print("Processed " + str(cpt) + " files.")


==> Source-polyominoes/sort-files-finished.py <==
#! /usr/bin/python3

import os
import sys
import stat

import glob
import subprocess
from pathlib import Path

folder = sys.argv[1]
folderOrder = sys.argv[2]
folderBig = sys.argv[3]
filesByName = []

if folderBig[-1] != '/':
    folderBig += '/'
if folderOrder[-1] != '/':
    folderOrder += '/'
if folder[-1] != '/':
    folder += '/'

cpt = 0
for filename in glob.iglob(folder+"**/*.txt", recursive=True):
    filesByName.append(filename)


for fname in filesByName:
    #print(fname)
    #continue

    f = open(fname, "r")
    lines = f.readlines()
    f.close()
    if lines[-1][:9] == "TrueOrder" and folder != folderOrder:
        subprocess.call(["mv", fname, folderOrder])
    elif lines[-1][:3] == "BIG" and folder != folderBig:
        subprocess.call(["mv", fname, folderBig])

